The Energy-Energy Correlation in the back-to-back limit at N$^3$LO and N$^3$LL$^\prime$

We present the analytic formula for the Energy-Energy Correlation (EEC) in electron-positron annihilation computed in perturbative QCD to next-to-next-to-next-to-leading order (N$^3$LO) in the back-to-back limit. In particular, we consider the EEC arising from the annihilation of an electron-positron pair into a virtual photon as well as a Higgs boson and their subsequent inclusive decay into hadrons. Our computation is based on a factorization theorem of the EEC formulated within Soft-Collinear Effective Theory (SCET) for the back-to-back limit. We obtain the last missing ingredient for our computation - the jet function - from a recent calculation of the transverse-momentum dependent fragmentation function (TMDFF) at N$^3$LO. We combine the newly obtained N$^3$LO jet function with the well known hard and soft function to predict the EEC in the back-to-back limit. The leading transcendental contribution of our analytic formula agrees with previously obtained results in $\mathcal{N} = 4$ supersymmetric Yang-Mills theory. We obtain the $N=2$ Mellin moment of the bulk region of the EEC using momentum sum rules. Finally, we obtain the first resummation of the EEC in the back-to-back limit at N$^3$LL$^\prime$ accuracy, resulting in a factor of $\sim 4$ reduction of uncertainties in the peak region compared to N$^3$LL predictions.

==> anc/BulkMoment1.m <==
BulkMomEEC1[g] = (8717*CA*\[Alpha]S)/(3600*Pi) + (CA*Pi*\[Alpha]S)/12 - 
    (3559*nf*TF*\[Alpha]S)/(3600*Pi) - (8213*CA^2*\[Alpha]S^2)/43200 + 
    (122348527*CA^2*\[Alpha]S^2)/(6480000*Pi^2) - (31*CA^2*Pi^2*\[Alpha]S^2)/
     720 + (1667*CA*nf*TF*\[Alpha]S^2)/5400 + (23*CF*nf*TF*\[Alpha]S^2)/480 - 
    (191416183*CA*nf*TF*\[Alpha]S^2)/(12960000*Pi^2) - 
    (42509*CF*nf*TF*\[Alpha]S^2)/(96000*Pi^2) - (nf^2*TF^2*\[Alpha]S^2)/20 + 
    (4371*nf^2*TF^2*\[Alpha]S^2)/(2000*Pi^2) + 
    (9826715909459*CA^3*\[Alpha]S^3)/(23328000000*Pi^3) - 
    (935507*CA^3*\[Alpha]S^3)/(67500*Pi) - (124687*CA^3*Pi*\[Alpha]S^3)/
     648000 + (197*CA^3*Pi^3*\[Alpha]S^3)/20160 - 
    (2337115198447*CA^2*nf*TF*\[Alpha]S^3)/(5832000000*Pi^3) - 
    (510162378401*CA*CF*nf*TF*\[Alpha]S^3)/(6220800000*Pi^3) + 
    (5860223233*CF^2*nf*TF*\[Alpha]S^3)/(497664000*Pi^3) + 
    (276583997*CA^2*nf*TF*\[Alpha]S^3)/(19440000*Pi) + 
    (4048309*CA*CF*nf*TF*\[Alpha]S^3)/(3110400*Pi) - 
    (15286157*CF^2*nf*TF*\[Alpha]S^3)/(15552000*Pi) + 
    (7093*CA^2*nf*Pi*TF*\[Alpha]S^3)/518400 - 
    (27937*CA*CF*nf*Pi*TF*\[Alpha]S^3)/324000 + 
    (53633*CF^2*nf*Pi*TF*\[Alpha]S^3)/648000 + 
    (93506854417*CA*nf^2*TF^2*\[Alpha]S^3)/(933120000*Pi^3) + 
    (167942661221*CF*nf^2*TF^2*\[Alpha]S^3)/(6220800000*Pi^3) - 
    (17074523*CA*nf^2*TF^2*\[Alpha]S^3)/(3888000*Pi) - 
    (18469*CF*nf^2*TF^2*\[Alpha]S^3)/(48000*Pi) + 
    (79*CA*nf^2*Pi*TF^2*\[Alpha]S^3)/3240 + (CF*nf^2*Pi*TF^2*\[Alpha]S^3)/
     1620 - (130309247*nf^3*TF^3*\[Alpha]S^3)/(14580000*Pi^3) + 
    (1273*nf^3*TF^3*\[Alpha]S^3)/(2700*Pi) - (\[Alpha]S^3*hf[g, 3, 0])/Pi^3 - 
    (\[Alpha]S^3*hf[q, 3, 0])/Pi^3 - (\[Alpha]S^3*jf[g, 3, 0])/(2*Pi^3) + 
    (11*CA^2*\[Alpha]S^2*Zeta[3])/(12*Pi^2) + 
    (8*CA*nf*TF*\[Alpha]S^2*Zeta[3])/(15*Pi^2) - 
    (13*CF*nf*TF*\[Alpha]S^2*Zeta[3])/(15*Pi^2) - 
    (1728437*CA^3*\[Alpha]S^3*Zeta[3])/(27000*Pi^3) - 
    (799*CA^3*\[Alpha]S^3*Zeta[3])/(1440*Pi) + 
    (1477373*CA^2*nf*TF*\[Alpha]S^3*Zeta[3])/(72000*Pi^3) + 
    (2794169*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(72000*Pi^3) - 
    (383497*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(48000*Pi^3) - 
    (19*CA^2*nf*TF*\[Alpha]S^3*Zeta[3])/(1440*Pi) + 
    (137*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(360*Pi) - 
    (7*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(180*Pi) + 
    (2429*CA*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(720*Pi^3) - 
    (75737*CF*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(7200*Pi^3) + 
    (11*nf^3*TF^3*\[Alpha]S^3*Zeta[3])/(135*Pi^3) + 
    (27*CA^3*\[Alpha]S^3*Zeta[3]^2)/(8*Pi^3) + (637*CA^3*\[Alpha]S^3*Zeta[5])/
     (120*Pi^3) + (301*CA^2*nf*TF*\[Alpha]S^3*Zeta[5])/(120*Pi^3) - 
    (5*CA*CF*nf*TF*\[Alpha]S^3*Zeta[5])/(4*Pi^3) - 
    (5*CF^2*nf*TF*\[Alpha]S^3*Zeta[5])/(2*Pi^3)
 
BulkMomEEC1[q] = (155*CF*\[Alpha]S)/(96*Pi) + (CF*Pi*\[Alpha]S)/12 + 
    (893*CA*CF*\[Alpha]S^2)/4320 - (697*CF^2*\[Alpha]S^2)/1152 + 
    (19871011*CA*CF*\[Alpha]S^2)/(2592000*Pi^2) - (286843*CF^2*\[Alpha]S^2)/
     (82944*Pi^2) - (11*CF*nf*\[Alpha]S^2)/(16*Pi^2) + 
    (CA*CF*Pi^2*\[Alpha]S^2)/48 - (23*CF^2*Pi^2*\[Alpha]S^2)/360 - 
    (457*CF*nf*TF*\[Alpha]S^2)/8640 - (640223*CF*nf*TF*\[Alpha]S^2)/
     (1728000*Pi^2) + (81391414657*CA^2*CF*\[Alpha]S^3)/(2488320000*Pi^3) + 
    (228440029921*CA*CF^2*\[Alpha]S^3)/(995328000*Pi^3) - 
    (3087388549*CF^3*\[Alpha]S^3)/(15925248*Pi^3) - 
    (485*CA*CF*nf*\[Alpha]S^3)/(54*Pi^3) - (29*CF^2*nf*\[Alpha]S^3)/
     (128*Pi^3) + (151*CF*nf^2*\[Alpha]S^3)/(216*Pi^3) - 
    (15853441*CA^2*CF*\[Alpha]S^3)/(62208000*Pi) - 
    (168204527*CA*CF^2*\[Alpha]S^3)/(12441600*Pi) + 
    (5570969*CF^3*\[Alpha]S^3)/(497664*Pi) + (11*CA*CF*nf*\[Alpha]S^3)/
     (144*Pi) - (CF*nf^2*\[Alpha]S^3)/(144*Pi) - 
    (3671*CA^2*CF*Pi*\[Alpha]S^3)/345600 - (2671*CA*CF^2*Pi*\[Alpha]S^3)/
     103680 + (10397*CF^3*Pi*\[Alpha]S^3)/103680 - 
    (59*CA^2*CF*Pi^3*\[Alpha]S^3)/60480 - (11*CA*CF^2*Pi^3*\[Alpha]S^3)/
     30240 + (CF^3*Pi^3*\[Alpha]S^3)/90 - 
    (6167597851*CA*CF*nf*TF*\[Alpha]S^3)/(2488320000*Pi^3) - 
    (7916027681*CF^2*nf*TF*\[Alpha]S^3)/(184320000*Pi^3) + 
    (1362347*CA*CF*nf*TF*\[Alpha]S^3)/(10368000*Pi) + 
    (1911797*CF^2*nf*TF*\[Alpha]S^3)/(1036800*Pi) + 
    (4343*CA*CF*nf*Pi*TF*\[Alpha]S^3)/518400 + 
    (1687*CF^2*nf*Pi*TF*\[Alpha]S^3)/51840 + 
    (1167319*CF*nf^2*TF^2*\[Alpha]S^3)/(864000*Pi^3) - 
    (39749*CF*nf^2*TF^2*\[Alpha]S^3)/(388800*Pi) + 
    (CF*nf^2*Pi*TF^2*\[Alpha]S^3)/810 + 
    NFV*(11*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/
     (192*NR*Pi^3) - (NFV*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/(32*NR*Pi^3) - 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/
     (384*NR*Pi) + (NFV*Pi*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/(11520*NR) - 
    (\[Alpha]S^3*hf[g, 3, 0])/Pi^3 - (\[Alpha]S^3*hf[q, 3, 0])/Pi^3 - 
    (\[Alpha]S^3*jf[q, 3, 0])/(2*Pi^3) - (211*CA*CF*\[Alpha]S^2*Zeta[3])/
     (24*Pi^2) + (41*CF^2*\[Alpha]S^2*Zeta[3])/(4*Pi^2) + 
    (CF*nf*\[Alpha]S^2*Zeta[3])/(2*Pi^2) - (2*CF*nf*TF*\[Alpha]S^2*Zeta[3])/
     (3*Pi^2) - (15844697*CA^2*CF*\[Alpha]S^3*Zeta[3])/(345600*Pi^3) - 
    (13494929*CA*CF^2*\[Alpha]S^3*Zeta[3])/(172800*Pi^3) + 
    (1424155*CF^3*\[Alpha]S^3*Zeta[3])/(13824*Pi^3) + 
    (56*CA*CF*nf*\[Alpha]S^3*Zeta[3])/(9*Pi^3) + 
    (19*CF^2*nf*\[Alpha]S^3*Zeta[3])/(8*Pi^3) - 
    (19*CF*nf^2*\[Alpha]S^3*Zeta[3])/(36*Pi^3) + 
    (7*CA^2*CF*\[Alpha]S^3*Zeta[3])/(12*Pi) + 
    (781*CA*CF^2*\[Alpha]S^3*Zeta[3])/(288*Pi) - 
    (169*CF^3*\[Alpha]S^3*Zeta[3])/(48*Pi) + 
    (199663*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(43200*Pi^3) + 
    (35693*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(28800*Pi^3) - 
    (3*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(8*Pi) + 
    (7*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(18*Pi) + 
    (559*CF*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(540*Pi^3) - 
    NFV*(\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*Zeta[3])/
     (8*NR*Pi^3) - (7*NFV*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*Zeta[3])/
     (192*NR*Pi^3) + (7*CA^2*CF*\[Alpha]S^3*Zeta[3]^2)/(8*Pi^3) - 
    (7*CA*CF^2*\[Alpha]S^3*Zeta[3]^2)/(2*Pi^3) + 
    (6*CF^3*\[Alpha]S^3*Zeta[3]^2)/Pi^3 + (95*CA^2*CF*\[Alpha]S^3*Zeta[5])/
     (8*Pi^3) + (127*CA*CF^2*\[Alpha]S^3*Zeta[5])/(16*Pi^3) - 
    (883*CF^3*\[Alpha]S^3*Zeta[5])/(48*Pi^3) + 
    (5*CA*CF*nf*\[Alpha]S^3*Zeta[5])/(12*Pi^3) - 
    (5*CF^2*nf*\[Alpha]S^3*Zeta[5])/(2*Pi^3) - 
    (5*CA*CF*nf*TF*\[Alpha]S^3*Zeta[5])/(2*Pi^3) + 
    (23*CF^2*nf*TF*\[Alpha]S^3*Zeta[5])/(6*Pi^3) + 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      Zeta[5])/(24*NR*Pi^3)


==> anc/BulkMomentz.m <==
BulkMomEECz[g] = (247*CA*\[Alpha]S)/(180*Pi) - (67*nf*\[Alpha]S)/(180*Pi) + 
    (CA*Pi*\[Alpha]S)/12 + (29*CA^2*\[Alpha]S^2)/360 + 
    (23*CA*nf*\[Alpha]S^2)/480 - (nf^2*\[Alpha]S^2)/72 + 
    (5356699*CA^2*\[Alpha]S^2)/(432000*Pi^2) - (2301319*CA*nf*\[Alpha]S^2)/
     (432000*Pi^2) - (129*CF*nf*\[Alpha]S^2)/(1600*Pi^2) + 
    (3041*nf^2*\[Alpha]S^2)/(5760*Pi^2) - (CA^2*Pi^2*\[Alpha]S^2)/36 + 
    (168476576111*CA^3*\[Alpha]S^3)/(1555200000*Pi^3) - 
    (194619951647*CA^2*nf*\[Alpha]S^3)/(3110400000*Pi^3) - 
    (3671238613*CA*CF*nf*\[Alpha]S^3)/(622080000*Pi^3) - 
    (1101193*CF^2*nf*\[Alpha]S^3)/(6220800*Pi^3) + 
    (427251479*CA*nf^2*\[Alpha]S^3)/(38880000*Pi^3) + 
    (173703509*CF*nf^2*\[Alpha]S^3)/(103680000*Pi^3) - 
    (4947899*nf^3*\[Alpha]S^3)/(7776000*Pi^3) - (1722547*CA^3*\[Alpha]S^3)/
     (864000*Pi) + (8938517*CA^2*nf*\[Alpha]S^3)/(5184000*Pi) - 
    (48299*CA*CF*nf*\[Alpha]S^3)/(207360*Pi) + (1333*CF^2*nf*\[Alpha]S^3)/
     (38400*Pi) - (34771*CA*nf^2*\[Alpha]S^3)/(86400*Pi) - 
    (6967*CF*nf^2*\[Alpha]S^3)/(345600*Pi) + (149*nf^3*\[Alpha]S^3)/
     (4320*Pi) - (269*CA^3*Pi*\[Alpha]S^3)/3456 - 
    (941*CA^2*nf*Pi*\[Alpha]S^3)/41472 - (263*CA*CF*nf*Pi*\[Alpha]S^3)/
     86400 + (77*CF^2*nf*Pi*\[Alpha]S^3)/21600 + (71*CA*nf^2*Pi*\[Alpha]S^3)/
     12960 + (CF*nf^2*Pi*\[Alpha]S^3)/6480 + (197*CA^3*Pi^3*\[Alpha]S^3)/
     20160 - (3*CA^2*\[Alpha]S^2*Zeta[3])/(16*Pi^2) + 
    (3*CA*nf*\[Alpha]S^2*Zeta[3])/(8*Pi^2) - (CF*nf*\[Alpha]S^2*Zeta[3])/
     (4*Pi^2) - (259187*CA^3*\[Alpha]S^3*Zeta[3])/(14400*Pi^3) + 
    (182159*CA^2*nf*\[Alpha]S^3*Zeta[3])/(28800*Pi^3) + 
    (24011*CA*CF*nf*\[Alpha]S^3*Zeta[3])/(7200*Pi^3) - 
    (9671*CF^2*nf*\[Alpha]S^3*Zeta[3])/(7200*Pi^3) - 
    (617*CA*nf^2*\[Alpha]S^3*Zeta[3])/(1440*Pi^3) - 
    (67*CF*nf^2*\[Alpha]S^3*Zeta[3])/(120*Pi^3) - 
    (11*CA^3*\[Alpha]S^3*Zeta[3])/(32*Pi) - (83*CA^2*nf*\[Alpha]S^3*Zeta[3])/
     (576*Pi) + (13*CA*CF*nf*\[Alpha]S^3*Zeta[3])/(72*Pi) + 
    (7*CA^3*\[Alpha]S^3*Zeta[3]^2)/(8*Pi^3) - (89*CA^3*\[Alpha]S^3*Zeta[5])/
     (16*Pi^3) + (23*CA^2*nf*\[Alpha]S^3*Zeta[5])/(16*Pi^3) - 
    (15*CA*CF*nf*\[Alpha]S^3*Zeta[5])/(8*Pi^3) + 
    (5*CF^2*nf*\[Alpha]S^3*Zeta[5])/(4*Pi^3)
 
BulkMomEECz[q] = (3*CF*\[Alpha]S)/(4*Pi) + (CF*Pi*\[Alpha]S)/12 + 
    (13*CA*CF*\[Alpha]S^2)/27 - (185*CF^2*\[Alpha]S^2)/288 - 
    (11*CF*nf*\[Alpha]S^2)/216 + (39751*CA*CF*\[Alpha]S^2)/(43200*Pi^2) + 
    (6607*CF^2*\[Alpha]S^2)/(3456*Pi^2) - (2471*CF*nf*\[Alpha]S^2)/
     (7200*Pi^2) + (CA*CF*Pi^2*\[Alpha]S^2)/180 - (CF^2*Pi^2*\[Alpha]S^2)/
     30 - (96056179*CA^2*CF*\[Alpha]S^3)/(11520000*Pi^3) + 
    (113349701*CA*CF^2*\[Alpha]S^3)/(3317760*Pi^3) - 
    (3809015*CF^3*\[Alpha]S^3)/(497664*Pi^3) + 
    (167350393*CA*CF*nf*\[Alpha]S^3)/(138240000*Pi^3) - 
    (406426043*CF^2*nf*\[Alpha]S^3)/(62208000*Pi^3) + 
    (156437*CF*nf^2*\[Alpha]S^3)/(864000*Pi^3) + 
    (7930931*CA^2*CF*\[Alpha]S^3)/(3110400*Pi) - (392641*CA*CF^2*\[Alpha]S^3)/
     (82944*Pi) + (99397*CF^3*\[Alpha]S^3)/(82944*Pi) - 
    (3933857*CA*CF*nf*\[Alpha]S^3)/(6220800*Pi) + (98803*CF^2*nf*\[Alpha]S^3)/
     (138240*Pi) + (1547*CF*nf^2*\[Alpha]S^3)/(77760*Pi) - 
    (221*CA^2*CF*Pi*\[Alpha]S^3)/6480 - (19883*CA*CF^2*Pi*\[Alpha]S^3)/
     103680 + (2389*CF^3*Pi*\[Alpha]S^3)/8640 + (203*CA*CF*nf*Pi*\[Alpha]S^3)/
     12960 - (17*CF^2*nf*Pi*\[Alpha]S^3)/25920 + (CF*nf^2*Pi*\[Alpha]S^3)/
     3240 - (59*CA^2*CF*Pi^3*\[Alpha]S^3)/60480 - 
    (11*CA*CF^2*Pi^3*\[Alpha]S^3)/30240 + (CF^3*Pi^3*\[Alpha]S^3)/90 + 
    NFV*(11*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/
     (384*NR*Pi^3) - (NFV*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/(32*NR*Pi^3) - 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/
     (384*NR*Pi) + (NFV*Pi*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc])/(11520*NR) - 
    (14*CA*CF*\[Alpha]S^2*Zeta[3])/(3*Pi^2) + (5*CF^2*\[Alpha]S^2*Zeta[3])/
     Pi^2 + (CF*nf*\[Alpha]S^2*Zeta[3])/(6*Pi^2) - 
    (438601*CA^2*CF*\[Alpha]S^3*Zeta[3])/(17280*Pi^3) + 
    (37189*CA*CF^2*\[Alpha]S^3*Zeta[3])/(1440*Pi^3) - 
    (105*CF^3*\[Alpha]S^3*Zeta[3])/(32*Pi^3) + 
    (61169*CA*CF*nf*\[Alpha]S^3*Zeta[3])/(17280*Pi^3) - 
    (3863*CF^2*nf*\[Alpha]S^3*Zeta[3])/(1440*Pi^3) + 
    (7*CF*nf^2*\[Alpha]S^3*Zeta[3])/(216*Pi^3) + 
    (157*CA^2*CF*\[Alpha]S^3*Zeta[3])/(288*Pi) + 
    (29*CA*CF^2*\[Alpha]S^3*Zeta[3])/(48*Pi) - (31*CF^3*\[Alpha]S^3*Zeta[3])/
     (24*Pi) - (3*CA*CF*nf*\[Alpha]S^3*Zeta[3])/(16*Pi) + 
    (7*CF^2*nf*\[Alpha]S^3*Zeta[3])/(36*Pi) - 
    NFV*(\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*Zeta[3])/
     (16*NR*Pi^3) - (7*NFV*\[Alpha]S^3*
      d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*Zeta[3])/
     (192*NR*Pi^3) + (7*CA^2*CF*\[Alpha]S^3*Zeta[3]^2)/(8*Pi^3) - 
    (CA*CF^2*\[Alpha]S^3*Zeta[3]^2)/Pi^3 + (CF^3*\[Alpha]S^3*Zeta[3]^2)/
     Pi^3 + (553*CA^2*CF*\[Alpha]S^3*Zeta[5])/(48*Pi^3) + 
    (CA*CF^2*\[Alpha]S^3*Zeta[5])/(8*Pi^3) - (113*CF^3*\[Alpha]S^3*Zeta[5])/
     (6*Pi^3) - (25*CA*CF*nf*\[Alpha]S^3*Zeta[5])/(24*Pi^3) + 
    (2*CF^2*nf*\[Alpha]S^3*Zeta[5])/(3*Pi^3) + 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      Zeta[5])/(24*NR*Pi^3)


==> anc/EEC_full.m <==
FullEEC[g] = (-36*CA*\[Alpha]S)/(Pi*x^9) + (72*nf*TF*\[Alpha]S)/(Pi*x^9) + 
    (20*CA*\[Alpha]S)/(Pi*x^7) - (58*nf*TF*\[Alpha]S)/(Pi*x^7) - 
    (6*CA*\[Alpha]S)/(Pi*x^5) + (9*nf*TF*\[Alpha]S)/(Pi*x^5) - 
    (11*CA*\[Alpha]S)/(6*Pi*x^3) + (2*nf*TF*\[Alpha]S)/(3*Pi*x^3) - 
    (38*CA*\[Alpha]S)/(15*Pi*x) + (17*nf*TF*\[Alpha]S)/(30*Pi*x) + 
    (11*CA*\[Alpha]S)/(12*Pi*(1 + x)) - (nf*TF*\[Alpha]S)/(3*Pi*(1 + x)) + 
    (11*CA^2*\[Alpha]S^2)/(18*(-1 + x)) - (2*CA*nf*TF*\[Alpha]S^2)/
     (9*(-1 + x)) + (CA^2*\[Alpha]S^2)/(6*x^9) - (257681*CA^2*\[Alpha]S^2)/
     (1440*Pi^2*x^9) + (CA*nf*TF*\[Alpha]S^2)/(3*x^9) - 
    (2*CF*nf*TF*\[Alpha]S^2)/(3*x^9) + (8823*CA*nf*TF*\[Alpha]S^2)/
     (16*Pi^2*x^9) - (45937*CF*nf*TF*\[Alpha]S^2)/(360*Pi^2*x^9) - 
    (1187*nf^2*TF^2*\[Alpha]S^2)/(9*Pi^2*x^9) - (CA^2*\[Alpha]S^2)/(12*x^7) + 
    (290281*CA^2*\[Alpha]S^2)/(2880*Pi^2*x^7) - (CA*nf*TF*\[Alpha]S^2)/
     (6*x^7) + (CF*nf*TF*\[Alpha]S^2)/(3*x^7) - (121391*CA*nf*TF*\[Alpha]S^2)/
     (288*Pi^2*x^7) + (66517*CF*nf*TF*\[Alpha]S^2)/(720*Pi^2*x^7) + 
    (1837*nf^2*TF^2*\[Alpha]S^2)/(18*Pi^2*x^7) + (11*CA^2*\[Alpha]S^2)/
     (36*x^5) - (130489*CA^2*\[Alpha]S^2)/(4320*Pi^2*x^5) + 
    (CA*nf*TF*\[Alpha]S^2)/(9*x^5) - (2*CF*nf*TF*\[Alpha]S^2)/(9*x^5) + 
    (24541*CA*nf*TF*\[Alpha]S^2)/(432*Pi^2*x^5) - (359*CF*nf*TF*\[Alpha]S^2)/
     (90*Pi^2*x^5) - (319*nf^2*TF^2*\[Alpha]S^2)/(27*Pi^2*x^5) + 
    (11*CA^2*\[Alpha]S^2)/(72*x^3) - (17813*CA^2*\[Alpha]S^2)/
     (2880*Pi^2*x^3) + (CA*nf*TF*\[Alpha]S^2)/(18*x^3) - 
    (CF*nf*TF*\[Alpha]S^2)/(9*x^3) + (301*CA*nf*TF*\[Alpha]S^2)/
     (96*Pi^2*x^3) + (359*CF*nf*TF*\[Alpha]S^2)/(720*Pi^2*x^3) - 
    (5*nf^2*TF^2*\[Alpha]S^2)/(18*Pi^2*x^3) + (97*CA^2*\[Alpha]S^2)/(360*x) - 
    (616979*CA^2*\[Alpha]S^2)/(54000*Pi^2*x) + (7*CA*nf*TF*\[Alpha]S^2)/
     (180*x) - (7*CF*nf*TF*\[Alpha]S^2)/(90*x) + 
    (550871*CA*nf*TF*\[Alpha]S^2)/(108000*Pi^2*x) + 
    (191*CF*nf*TF*\[Alpha]S^2)/(400*Pi^2*x) + (29*nf^2*TF^2*\[Alpha]S^2)/
     (360*Pi^2*x) - (CA^2*x*\[Alpha]S^2)/8 + (3*CA^2*x*\[Alpha]S^2)/
     (8*Pi^2) + (CA*nf*TF*x*\[Alpha]S^2)/12 + (CF*nf*TF*x*\[Alpha]S^2)/6 - 
    (CA*nf*TF*x*\[Alpha]S^2)/(4*Pi^2) - (CF*nf*TF*x*\[Alpha]S^2)/(2*Pi^2) + 
    (CA^2*x^3*\[Alpha]S^2)/4 - (CA*nf*TF*x^3*\[Alpha]S^2)/6 - 
    (CF*nf*TF*x^3*\[Alpha]S^2)/3 + (11*CA^2*\[Alpha]S^2)/(144*(1 + x)) + 
    (907*CA^2*\[Alpha]S^2)/(288*Pi^2*(1 + x)) - (CA*nf*TF*\[Alpha]S^2)/
     (36*(1 + x)) - (233*CA*nf*TF*\[Alpha]S^2)/(144*Pi^2*(1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2)/(4*Pi^2*(1 + x)) + (5*nf^2*TF^2*\[Alpha]S^2)/
     (36*Pi^2*(1 + x)) + delta[1 - x]/2 + (65*CA*\[Alpha]S*delta[1 - x])/
     (72*Pi) - (CA*Pi*\[Alpha]S*delta[1 - x])/12 - 
    (5*nf*TF*\[Alpha]S*delta[1 - x])/(36*Pi) - 
    (65*CA^2*\[Alpha]S^2*delta[1 - x])/288 + 
    (17515*CA^2*\[Alpha]S^2*delta[1 - x])/(3456*Pi^2) + 
    (CA^2*Pi^2*\[Alpha]S^2*delta[1 - x])/36 + 
    (5*CA*nf*TF*\[Alpha]S^2*delta[1 - x])/144 - 
    (1657*CA*nf*TF*\[Alpha]S^2*delta[1 - x])/(864*Pi^2) - 
    (29*CF*nf*TF*\[Alpha]S^2*delta[1 - x])/(12*Pi^2) - 
    (17*nf^2*TF^2*\[Alpha]S^2*delta[1 - x])/(864*Pi^2) + delta[x]/2 + 
    (3311*CA*\[Alpha]S*delta[x])/(1200*Pi) - (1447*nf*TF*\[Alpha]S*delta[x])/
     (1200*Pi) - (18337*CA^2*\[Alpha]S^2*delta[x])/43200 + 
    (31760837*CA^2*\[Alpha]S^2*delta[x])/(1620000*Pi^2) + 
    (11*CA^2*Pi^2*\[Alpha]S^2*delta[x])/720 + 
    (2891*CA*nf*TF*\[Alpha]S^2*delta[x])/10800 - 
    (23*CF*nf*TF*\[Alpha]S^2*delta[x])/480 - 
    (183628817*CA*nf*TF*\[Alpha]S^2*delta[x])/(12960000*Pi^2) - 
    (249491*CF*nf*TF*\[Alpha]S^2*delta[x])/(96000*Pi^2) - 
    (11*nf^2*TF^2*\[Alpha]S^2*delta[x])/180 + 
    (274091*nf^2*TF^2*\[Alpha]S^2*delta[x])/(108000*Pi^2) + 
    (CA*\[Alpha]S*H[-1, x])/(2*Pi*(-1 + x)) - (36*CA*\[Alpha]S*H[-1, x])/
     (Pi*x^11) + (72*nf*TF*\[Alpha]S*H[-1, x])/(Pi*x^11) + 
    (38*CA*\[Alpha]S*H[-1, x])/(Pi*x^9) - (94*nf*TF*\[Alpha]S*H[-1, x])/
     (Pi*x^9) - (13*CA*\[Alpha]S*H[-1, x])/(Pi*x^7) + 
    (32*nf*TF*\[Alpha]S*H[-1, x])/(Pi*x^7) + (CA*\[Alpha]S*H[-1, x])/
     (Pi*x^5) - (2*nf*TF*\[Alpha]S*H[-1, x])/(Pi*x^5) - 
    (CA*\[Alpha]S*H[-1, x])/(Pi*x^3) - (CA*\[Alpha]S*H[-1, x])/(Pi*x) + 
    (CA*\[Alpha]S*H[-1, x])/(2*Pi*(1 + x)) + (CA^2*\[Alpha]S^2*H[-1, x])/
     (24*(-1 + x)) - (11*CA^2*\[Alpha]S^2*H[-1, x])/(16*Pi^2*(-1 + x)) + 
    (17*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(12*Pi^2*(-1 + x)) - 
    (nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(3*Pi^2*(-1 + x)) + 
    (CA^2*\[Alpha]S^2*H[-1, x])/(6*x^11) - (4513*CA^2*\[Alpha]S^2*H[-1, x])/
     (288*Pi^2*x^11) + (CA*nf*TF*\[Alpha]S^2*H[-1, x])/(3*x^11) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(3*x^11) + 
    (4969*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(48*Pi^2*x^11) - 
    (2849*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(72*Pi^2*x^11) - 
    (587*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x^11) - 
    (CA^2*\[Alpha]S^2*H[-1, x])/(6*x^9) + (1157*CA^2*\[Alpha]S^2*H[-1, x])/
     (120*Pi^2*x^9) - (CA*nf*TF*\[Alpha]S^2*H[-1, x])/(3*x^9) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(3*x^9) - 
    (472*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x^9) - 
    (5371*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(180*Pi^2*x^9) + 
    (108*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(Pi^2*x^9) + 
    (CA^2*\[Alpha]S^2*H[-1, x])/(3*x^7) + (2807*CA^2*\[Alpha]S^2*H[-1, x])/
     (240*Pi^2*x^7) + (CA*nf*TF*\[Alpha]S^2*H[-1, x])/(6*x^7) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, x])/(3*x^7) - 
    (716*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x^7) + 
    (7181*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(90*Pi^2*x^7) - 
    (95*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(2*Pi^2*x^7) + 
    (551*CA^2*\[Alpha]S^2*H[-1, x])/(180*Pi^2*x^5) + 
    (232*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x^5) - 
    (4717*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(180*Pi^2*x^5) + 
    (119*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(18*Pi^2*x^5) + 
    (CA^2*\[Alpha]S^2*H[-1, x])/(6*x^3) + (697*CA^2*\[Alpha]S^2*H[-1, x])/
     (480*Pi^2*x^3) - (419*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(144*Pi^2*x^3) + 
    (17*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(360*Pi^2*x^3) + 
    (2*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(3*Pi^2*x^3) + 
    (CA^2*\[Alpha]S^2*H[-1, x])/(12*x) + (25*CA^2*\[Alpha]S^2*H[-1, x])/
     (6*Pi^2*x) - (115*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(36*Pi^2*x) - 
    (13*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(18*Pi^2*x) + 
    (2*nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(3*Pi^2*x) + 
    (CA^2*x*\[Alpha]S^2*H[-1, x])/2 - (9*CA^2*x*\[Alpha]S^2*H[-1, x])/
     (8*Pi^2) - (CA*nf*TF*x*\[Alpha]S^2*H[-1, x])/12 - 
    (CF*nf*TF*x*\[Alpha]S^2*H[-1, x])/6 + (3*CA*nf*TF*x*\[Alpha]S^2*H[-1, x])/
     (4*Pi^2) + (3*CF*nf*TF*x*\[Alpha]S^2*H[-1, x])/(2*Pi^2) - 
    (CA^2*x^3*\[Alpha]S^2*H[-1, x])/4 + (3*CA^2*x^3*\[Alpha]S^2*H[-1, x])/
     (2*Pi^2) + (CA*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/6 + 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/3 - 
    (CA*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/Pi^2 - 
    (2*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/Pi^2 + 
    (CA^2*x^5*\[Alpha]S^2*H[-1, x])/4 - (CA*nf*TF*x^5*\[Alpha]S^2*H[-1, x])/
     6 - (CF*nf*TF*x^5*\[Alpha]S^2*H[-1, x])/3 + (CA^2*\[Alpha]S^2*H[-1, x])/
     (24*(1 + x)) - (11*CA^2*\[Alpha]S^2*H[-1, x])/(16*Pi^2*(1 + x)) + 
    (17*CA*nf*TF*\[Alpha]S^2*H[-1, x])/(12*Pi^2*(1 + x)) - 
    (nf^2*TF^2*\[Alpha]S^2*H[-1, x])/(3*Pi^2*(1 + x)) - 
    (CA^2*\[Alpha]S^2*H[0, x])/(6*(-1 + x)) - (23*CA^2*\[Alpha]S^2*H[0, x])/
     (24*Pi^2*(-1 + x)) + (5*CA*nf*TF*\[Alpha]S^2*H[0, x])/
     (12*Pi^2*(-1 + x)) + (2571*CA^2*\[Alpha]S^2*H[0, x])/(20*Pi^2*x^9) - 
    (2567*CA*nf*TF*\[Alpha]S^2*H[0, x])/(6*Pi^2*x^9) + 
    (2641*CF*nf*TF*\[Alpha]S^2*H[0, x])/(15*Pi^2*x^9) - 
    (32*nf^2*TF^2*\[Alpha]S^2*H[0, x])/(3*Pi^2*x^9) - 
    (3269*CA^2*\[Alpha]S^2*H[0, x])/(40*Pi^2*x^7) + 
    (4733*CA*nf*TF*\[Alpha]S^2*H[0, x])/(12*Pi^2*x^7) - 
    (1863*CF*nf*TF*\[Alpha]S^2*H[0, x])/(10*Pi^2*x^7) + 
    (56*nf^2*TF^2*\[Alpha]S^2*H[0, x])/(3*Pi^2*x^7) + 
    (2305*CA^2*\[Alpha]S^2*H[0, x])/(144*Pi^2*x^5) - 
    (5809*CA*nf*TF*\[Alpha]S^2*H[0, x])/(72*Pi^2*x^5) + 
    (971*CF*nf*TF*\[Alpha]S^2*H[0, x])/(18*Pi^2*x^5) - 
    (68*nf^2*TF^2*\[Alpha]S^2*H[0, x])/(9*Pi^2*x^5) - 
    (37*CA^2*\[Alpha]S^2*H[0, x])/(16*Pi^2*x^3) - 
    (19*CA*nf*TF*\[Alpha]S^2*H[0, x])/(72*Pi^2*x^3) + 
    (41*CF*nf*TF*\[Alpha]S^2*H[0, x])/(36*Pi^2*x^3) - 
    (1009*CA^2*\[Alpha]S^2*H[0, x])/(300*Pi^2*x) - 
    (901*CA*nf*TF*\[Alpha]S^2*H[0, x])/(900*Pi^2*x) + 
    (323*CF*nf*TF*\[Alpha]S^2*H[0, x])/(180*Pi^2*x) - 
    (2*nf^2*TF^2*\[Alpha]S^2*H[0, x])/(15*Pi^2*x) - 
    CA^2*x*\[Alpha]S^2*H[0, x] + (3*CA^2*x*\[Alpha]S^2*H[0, x])/(4*Pi^2) + 
    (CA*nf*TF*x*\[Alpha]S^2*H[0, x])/6 + (CF*nf*TF*x*\[Alpha]S^2*H[0, x])/3 - 
    (CA*nf*TF*x*\[Alpha]S^2*H[0, x])/(2*Pi^2) - 
    (CF*nf*TF*x*\[Alpha]S^2*H[0, x])/Pi^2 + (CA^2*x^3*\[Alpha]S^2*H[0, x])/
     2 - (3*CA^2*x^3*\[Alpha]S^2*H[0, x])/Pi^2 - 
    (CA*nf*TF*x^3*\[Alpha]S^2*H[0, x])/3 - 
    (2*CF*nf*TF*x^3*\[Alpha]S^2*H[0, x])/3 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[0, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[0, x])/Pi^2 - 
    (CA^2*x^5*\[Alpha]S^2*H[0, x])/2 + (CA*nf*TF*x^5*\[Alpha]S^2*H[0, x])/3 + 
    (2*CF*nf*TF*x^5*\[Alpha]S^2*H[0, x])/3 - (CA^2*\[Alpha]S^2*H[0, x])/
     (6*(1 + x)) - (23*CA^2*\[Alpha]S^2*H[0, x])/(24*Pi^2*(1 + x)) + 
    (5*CA*nf*TF*\[Alpha]S^2*H[0, x])/(12*Pi^2*(1 + x)) + 
    (36*CA*\[Alpha]S*H[1, x])/(Pi*x^11) - (72*nf*TF*\[Alpha]S*H[1, x])/
     (Pi*x^11) - (38*CA*\[Alpha]S*H[1, x])/(Pi*x^9) + 
    (94*nf*TF*\[Alpha]S*H[1, x])/(Pi*x^9) + (13*CA*\[Alpha]S*H[1, x])/
     (Pi*x^7) - (32*nf*TF*\[Alpha]S*H[1, x])/(Pi*x^7) - 
    (CA*\[Alpha]S*H[1, x])/(Pi*x^5) + (2*nf*TF*\[Alpha]S*H[1, x])/(Pi*x^5) + 
    (CA*\[Alpha]S*H[1, x])/(Pi*x^3) + (CA*\[Alpha]S*H[1, x])/(Pi*x) - 
    (CA*\[Alpha]S*H[1, x])/(2*Pi*(1 + x)) - (CA^2*\[Alpha]S^2*H[1, x])/
     (6*(-1 + x)) - (CA^2*\[Alpha]S^2*H[1, x])/(6*x^11) + 
    (4513*CA^2*\[Alpha]S^2*H[1, x])/(288*Pi^2*x^11) - 
    (CA*nf*TF*\[Alpha]S^2*H[1, x])/(3*x^11) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[1, x])/(3*x^11) - 
    (4969*CA*nf*TF*\[Alpha]S^2*H[1, x])/(48*Pi^2*x^11) + 
    (2849*CF*nf*TF*\[Alpha]S^2*H[1, x])/(72*Pi^2*x^11) + 
    (587*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(9*Pi^2*x^11) + 
    (CA^2*\[Alpha]S^2*H[1, x])/(6*x^9) - (1157*CA^2*\[Alpha]S^2*H[1, x])/
     (120*Pi^2*x^9) + (CA*nf*TF*\[Alpha]S^2*H[1, x])/(3*x^9) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[1, x])/(3*x^9) + 
    (472*CA*nf*TF*\[Alpha]S^2*H[1, x])/(9*Pi^2*x^9) + 
    (5371*CF*nf*TF*\[Alpha]S^2*H[1, x])/(180*Pi^2*x^9) - 
    (108*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(Pi^2*x^9) - 
    (CA^2*\[Alpha]S^2*H[1, x])/(3*x^7) - (2807*CA^2*\[Alpha]S^2*H[1, x])/
     (240*Pi^2*x^7) - (CA*nf*TF*\[Alpha]S^2*H[1, x])/(6*x^7) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, x])/(3*x^7) + 
    (716*CA*nf*TF*\[Alpha]S^2*H[1, x])/(9*Pi^2*x^7) - 
    (7181*CF*nf*TF*\[Alpha]S^2*H[1, x])/(90*Pi^2*x^7) + 
    (95*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(2*Pi^2*x^7) - 
    (551*CA^2*\[Alpha]S^2*H[1, x])/(180*Pi^2*x^5) - 
    (232*CA*nf*TF*\[Alpha]S^2*H[1, x])/(9*Pi^2*x^5) + 
    (4717*CF*nf*TF*\[Alpha]S^2*H[1, x])/(180*Pi^2*x^5) - 
    (119*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(18*Pi^2*x^5) - 
    (CA^2*\[Alpha]S^2*H[1, x])/(6*x^3) - (697*CA^2*\[Alpha]S^2*H[1, x])/
     (480*Pi^2*x^3) + (419*CA*nf*TF*\[Alpha]S^2*H[1, x])/(144*Pi^2*x^3) - 
    (17*CF*nf*TF*\[Alpha]S^2*H[1, x])/(360*Pi^2*x^3) - 
    (2*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(3*Pi^2*x^3) - 
    (CA^2*\[Alpha]S^2*H[1, x])/(12*x) - (25*CA^2*\[Alpha]S^2*H[1, x])/
     (6*Pi^2*x) + (115*CA*nf*TF*\[Alpha]S^2*H[1, x])/(36*Pi^2*x) + 
    (13*CF*nf*TF*\[Alpha]S^2*H[1, x])/(18*Pi^2*x) - 
    (2*nf^2*TF^2*\[Alpha]S^2*H[1, x])/(3*Pi^2*x) - 
    (CA^2*x*\[Alpha]S^2*H[1, x])/2 + (9*CA^2*x*\[Alpha]S^2*H[1, x])/
     (8*Pi^2) + (CA*nf*TF*x*\[Alpha]S^2*H[1, x])/12 + 
    (CF*nf*TF*x*\[Alpha]S^2*H[1, x])/6 - (3*CA*nf*TF*x*\[Alpha]S^2*H[1, x])/
     (4*Pi^2) - (3*CF*nf*TF*x*\[Alpha]S^2*H[1, x])/(2*Pi^2) + 
    (CA^2*x^3*\[Alpha]S^2*H[1, x])/4 - (3*CA^2*x^3*\[Alpha]S^2*H[1, x])/
     (2*Pi^2) - (CA*nf*TF*x^3*\[Alpha]S^2*H[1, x])/6 - 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[1, x])/3 + (CA*nf*TF*x^3*\[Alpha]S^2*H[1, x])/
     Pi^2 + (2*CF*nf*TF*x^3*\[Alpha]S^2*H[1, x])/Pi^2 - 
    (CA^2*x^5*\[Alpha]S^2*H[1, x])/4 + (CA*nf*TF*x^5*\[Alpha]S^2*H[1, x])/6 + 
    (CF*nf*TF*x^5*\[Alpha]S^2*H[1, x])/3 - (CA^2*\[Alpha]S^2*H[1, x])/
     (24*(1 + x)) + (11*CA^2*\[Alpha]S^2*H[1, x])/(16*Pi^2*(1 + x)) - 
    (17*CA*nf*TF*\[Alpha]S^2*H[1, x])/(12*Pi^2*(1 + x)) + 
    (nf^2*TF^2*\[Alpha]S^2*H[1, x])/(3*Pi^2*(1 + x)) - 
    (11*CA^2*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(-1 + x)) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(-1 + x)) + 
    (1349*CA^2*\[Alpha]S^2*H[-1, -1, x])/(40*Pi^2*x^11) - 
    (265*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*x^11) - 
    (2521*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(30*Pi^2*x^11) + 
    (232*nf^2*TF^2*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^11) + 
    (52*CA^2*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^9) - 
    (257*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(2*Pi^2*x^9) + 
    (481*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^9) - 
    (106*nf^2*TF^2*\[Alpha]S^2*H[-1, -1, x])/(Pi^2*x^9) - 
    (89*CA^2*\[Alpha]S^2*H[-1, -1, x])/(6*Pi^2*x^7) + 
    (1673*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*x^7) - 
    (217*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(2*Pi^2*x^7) + 
    (40*nf^2*TF^2*\[Alpha]S^2*H[-1, -1, x])/(Pi^2*x^7) + 
    (65*CA^2*\[Alpha]S^2*H[-1, -1, x])/(6*Pi^2*x^5) - 
    (209*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(6*Pi^2*x^5) + 
    (76*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^5) - 
    (10*nf^2*TF^2*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^5) + 
    (139*CA^2*\[Alpha]S^2*H[-1, -1, x])/(24*Pi^2*x^3) - 
    (5*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(2*Pi^2*x^3) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^3) + 
    (131*CA^2*\[Alpha]S^2*H[-1, -1, x])/(15*Pi^2*x) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(5*Pi^2*x) - 
    (11*CA^2*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(1 + x)) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(1 + x)) + 
    (2611*CA^2*\[Alpha]S^2*H[-1, 0, x])/(20*Pi^2*x^11) - 
    (2543*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(6*Pi^2*x^11) + 
    (2521*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(15*Pi^2*x^11) - 
    (32*nf^2*TF^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^11) + 
    (2*CA^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^10) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^10) - 
    (8*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^10) - 
    (443*CA^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^9) + 
    (605*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^9) - 
    (803*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^9) + 
    (24*nf^2*TF^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^9) - 
    (4*CA^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^8) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^8) + 
    (16*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^8) + 
    (50*CA^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^7) - 
    (481*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(2*Pi^2*x^7) + 
    (129*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^7) - 
    (16*nf^2*TF^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^7) + 
    (1789*CA^2*\[Alpha]S^2*H[-1, 0, x])/(480*Pi^2*x^6) + 
    (71*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(48*Pi^2*x^6) - 
    (44*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(15*Pi^2*x^6) - 
    (23*CA^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^5) + 
    (25*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^5) - 
    (18*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^5) + 
    (8*nf^2*TF^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^5) + 
    (145*CA^2*\[Alpha]S^2*H[-1, 0, x])/(96*Pi^2*x^4) + 
    (5*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(16*Pi^2*x^4) - 
    (5*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(6*Pi^2*x^4) + 
    (5*CA^2*\[Alpha]S^2*H[-1, 0, x])/(4*Pi^2*x^3) + 
    (CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^3) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^3) + 
    (4*CA^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^2) - 
    (11*CA^2*\[Alpha]S^2*H[-1, 0, x])/(2*Pi^2*x) + 
    (2*CA*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x) + 
    (4*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x) + 
    (3*CA^2*x*\[Alpha]S^2*H[-1, 0, x])/(2*Pi^2) - 
    (CA*nf*TF*x*\[Alpha]S^2*H[-1, 0, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (11*CA^2*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(-1 + x)) - 
    (4*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(-1 + x)) - 
    (1349*CA^2*\[Alpha]S^2*H[-1, 1, x])/(40*Pi^2*x^11) + 
    (265*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*x^11) + 
    (2521*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(30*Pi^2*x^11) - 
    (232*nf^2*TF^2*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^11) - 
    (52*CA^2*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^9) + 
    (257*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(2*Pi^2*x^9) - 
    (481*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^9) + 
    (106*nf^2*TF^2*\[Alpha]S^2*H[-1, 1, x])/(Pi^2*x^9) + 
    (89*CA^2*\[Alpha]S^2*H[-1, 1, x])/(6*Pi^2*x^7) - 
    (1673*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*x^7) + 
    (217*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(2*Pi^2*x^7) - 
    (40*nf^2*TF^2*\[Alpha]S^2*H[-1, 1, x])/(Pi^2*x^7) - 
    (65*CA^2*\[Alpha]S^2*H[-1, 1, x])/(6*Pi^2*x^5) + 
    (209*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(6*Pi^2*x^5) - 
    (76*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^5) + 
    (10*nf^2*TF^2*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^5) - 
    (139*CA^2*\[Alpha]S^2*H[-1, 1, x])/(24*Pi^2*x^3) + 
    (5*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(2*Pi^2*x^3) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^3) - 
    (131*CA^2*\[Alpha]S^2*H[-1, 1, x])/(15*Pi^2*x) + 
    (8*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(5*Pi^2*x) + 
    (11*CA^2*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(1 + x)) - 
    (4*CA*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(1 + x)) + 
    (22*CA^2*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(-1 + x)) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(-1 + x)) - 
    (198*CA^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^11) + 
    (468*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^11) - 
    (144*nf^2*TF^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^11) + 
    (113*CA^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^9) - 
    (348*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^9) - 
    (53*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^9) + 
    (188*nf^2*TF^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^9) - 
    (61*CA^2*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^7) - 
    (115*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^7) + 
    (88*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^7) - 
    (64*nf^2*TF^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^7) - 
    (14*CA^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^5) + 
    (134*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^5) - 
    (98*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^5) + 
    (4*nf^2*TF^2*\[Alpha]S^2*H[0, -1, x])/(Pi^2*x^5) - 
    (77*CA^2*\[Alpha]S^2*H[0, -1, x])/(6*Pi^2*x^3) + 
    (14*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^3) - 
    (359*CA^2*\[Alpha]S^2*H[0, -1, x])/(30*Pi^2*x) + 
    (14*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x) - 
    (26*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(15*Pi^2*x) - 
    (3*CA^2*x*\[Alpha]S^2*H[0, -1, x])/(2*Pi^2) + 
    (CA*nf*TF*x*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[0, -1, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[0, -1, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (22*CA^2*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(1 + x)) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(1 + x)) - 
    (22*CA^2*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(-1 + x)) + 
    (8*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(-1 + x)) + 
    (198*CA^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^11) - 
    (468*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^11) + 
    (144*nf^2*TF^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^11) - 
    (113*CA^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^9) + 
    (348*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^9) + 
    (53*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^9) - 
    (188*nf^2*TF^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^9) + 
    (61*CA^2*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^7) + 
    (115*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^7) - 
    (88*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^7) + 
    (64*nf^2*TF^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^7) + 
    (14*CA^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^5) - 
    (134*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^5) + 
    (98*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^5) - 
    (4*nf^2*TF^2*\[Alpha]S^2*H[0, 1, x])/(Pi^2*x^5) + 
    (77*CA^2*\[Alpha]S^2*H[0, 1, x])/(6*Pi^2*x^3) - 
    (14*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^3) + 
    (359*CA^2*\[Alpha]S^2*H[0, 1, x])/(30*Pi^2*x) - 
    (14*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x) + 
    (26*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(15*Pi^2*x) + 
    (3*CA^2*x*\[Alpha]S^2*H[0, 1, x])/(2*Pi^2) - 
    (CA*nf*TF*x*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[0, 1, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[0, 1, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (22*CA^2*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(1 + x)) + 
    (8*CA*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(1 + x)) + 
    (11*CA^2*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(-1 + x)) - 
    (4*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(-1 + x)) - 
    (1349*CA^2*\[Alpha]S^2*H[1, -1, x])/(40*Pi^2*x^11) + 
    (265*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*x^11) + 
    (2521*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(30*Pi^2*x^11) - 
    (232*nf^2*TF^2*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^11) - 
    (52*CA^2*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^9) + 
    (257*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(2*Pi^2*x^9) - 
    (481*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^9) + 
    (106*nf^2*TF^2*\[Alpha]S^2*H[1, -1, x])/(Pi^2*x^9) + 
    (89*CA^2*\[Alpha]S^2*H[1, -1, x])/(6*Pi^2*x^7) - 
    (1673*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*x^7) + 
    (217*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(2*Pi^2*x^7) - 
    (40*nf^2*TF^2*\[Alpha]S^2*H[1, -1, x])/(Pi^2*x^7) - 
    (65*CA^2*\[Alpha]S^2*H[1, -1, x])/(6*Pi^2*x^5) + 
    (209*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(6*Pi^2*x^5) - 
    (76*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^5) + 
    (10*nf^2*TF^2*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^5) - 
    (139*CA^2*\[Alpha]S^2*H[1, -1, x])/(24*Pi^2*x^3) + 
    (5*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(2*Pi^2*x^3) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^3) - 
    (131*CA^2*\[Alpha]S^2*H[1, -1, x])/(15*Pi^2*x) + 
    (8*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(5*Pi^2*x) + 
    (11*CA^2*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(1 + x)) - 
    (4*CA*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(1 + x)) - 
    (2611*CA^2*\[Alpha]S^2*H[1, 0, x])/(20*Pi^2*x^11) + 
    (2543*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(6*Pi^2*x^11) - 
    (2521*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(15*Pi^2*x^11) + 
    (32*nf^2*TF^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^11) + 
    (2*CA^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^10) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^10) - 
    (8*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^10) + 
    (443*CA^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^9) - 
    (605*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^9) + 
    (803*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^9) - 
    (24*nf^2*TF^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^9) - 
    (4*CA^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^8) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^8) + 
    (16*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^8) - 
    (50*CA^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^7) + 
    (481*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(2*Pi^2*x^7) - 
    (129*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^7) + 
    (16*nf^2*TF^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^7) + 
    (1789*CA^2*\[Alpha]S^2*H[1, 0, x])/(480*Pi^2*x^6) + 
    (71*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(48*Pi^2*x^6) - 
    (44*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(15*Pi^2*x^6) + 
    (23*CA^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^5) - 
    (25*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^5) + 
    (18*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^5) - 
    (8*nf^2*TF^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^5) + 
    (145*CA^2*\[Alpha]S^2*H[1, 0, x])/(96*Pi^2*x^4) + 
    (5*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(16*Pi^2*x^4) - 
    (5*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(6*Pi^2*x^4) - 
    (5*CA^2*\[Alpha]S^2*H[1, 0, x])/(4*Pi^2*x^3) - 
    (CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^3) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^3) + 
    (4*CA^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^2) + 
    (11*CA^2*\[Alpha]S^2*H[1, 0, x])/(2*Pi^2*x) - 
    (2*CA*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x) - 
    (4*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x) - 
    (3*CA^2*x*\[Alpha]S^2*H[1, 0, x])/(2*Pi^2) + 
    (CA*nf*TF*x*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (1349*CA^2*\[Alpha]S^2*H[1, 1, x])/(40*Pi^2*x^11) - 
    (265*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(12*Pi^2*x^11) - 
    (2521*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(30*Pi^2*x^11) + 
    (232*nf^2*TF^2*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^11) + 
    (52*CA^2*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^9) - 
    (257*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(2*Pi^2*x^9) + 
    (481*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^9) - 
    (106*nf^2*TF^2*\[Alpha]S^2*H[1, 1, x])/(Pi^2*x^9) - 
    (89*CA^2*\[Alpha]S^2*H[1, 1, x])/(6*Pi^2*x^7) + 
    (1673*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(12*Pi^2*x^7) - 
    (217*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(2*Pi^2*x^7) + 
    (40*nf^2*TF^2*\[Alpha]S^2*H[1, 1, x])/(Pi^2*x^7) + 
    (65*CA^2*\[Alpha]S^2*H[1, 1, x])/(6*Pi^2*x^5) - 
    (209*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(6*Pi^2*x^5) + 
    (76*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^5) - 
    (10*nf^2*TF^2*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^5) + 
    (139*CA^2*\[Alpha]S^2*H[1, 1, x])/(24*Pi^2*x^3) - 
    (5*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(2*Pi^2*x^3) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^3) + 
    (131*CA^2*\[Alpha]S^2*H[1, 1, x])/(15*Pi^2*x) - 
    (8*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(5*Pi^2*x) - 
    (11*CA^2*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*(1 + x)) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^11) - 
    (131*CA*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^11) + 
    (22*CF*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^9) + 
    (194*CA*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^9) - 
    (52*CF*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^7) + 
    (35*CF*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^5) + 
    (9*CA*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^5) - 
    (6*CF*nf*TF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^5) + 
    (2*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^3) + 
    (2*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^11) - 
    (2*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^11) + 
    (4*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^11) + 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^9) + 
    (2*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^9) - 
    (4*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^9) - 
    (2*CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^7) - 
    (CA*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^7) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^7) - 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^3) + 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x) - 
    (6*CA^2*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (CA*nf*TF*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (3*CA^2*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (CA^2*\[Alpha]S^2*H[-1, -1, 0, x])/(2*Pi^2*(1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*(-1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^11) + 
    (131*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^11) - 
    (22*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^9) - 
    (194*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^9) + 
    (52*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^7) - 
    (35*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^5) - 
    (9*CA*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^5) + 
    (6*CF*nf*TF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^5) - 
    (2*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^3) - 
    (2*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*(1 + x)) + 
    (5*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(2*Pi^2*(-1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^11) + 
    (262*CA*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^11) - 
    (44*CF*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^9) - 
    (388*CA*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^9) + 
    (104*CF*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^7) - 
    (70*CF*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^5) - 
    (18*CA*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^5) + 
    (12*CF*nf*TF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^5) - 
    (4*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^3) - 
    (7*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x) + 
    (6*CA^2*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (CA*nf*TF*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (3*CA^2*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (5*CA^2*\[Alpha]S^2*H[-1, 0, -1, x])/(2*Pi^2*(1 + x)) - 
    (5*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^11) - 
    (262*CA*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^11) + 
    (44*CF*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^9) + 
    (388*CA*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^9) - 
    (104*CF*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^7) + 
    (70*CF*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^5) + 
    (18*CA*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^5) - 
    (12*CF*nf*TF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^5) + 
    (4*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^3) + 
    (7*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x) - 
    (6*CA^2*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (CA*nf*TF*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (3*CA^2*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (5*CA^2*\[Alpha]S^2*H[-1, 0, 1, x])/(2*Pi^2*(1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^11) + 
    (131*CA*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^11) - 
    (22*CF*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^9) - 
    (194*CA*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^9) + 
    (52*CF*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^7) - 
    (35*CF*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^5) - 
    (9*CA*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^5) + 
    (6*CF*nf*TF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^5) - 
    (2*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^3) - 
    (2*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^11) - 
    (2*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^11) + 
    (4*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^11) + 
    (CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^9) + 
    (2*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^9) - 
    (4*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^9) - 
    (2*CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^7) - 
    (CA*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^7) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^7) - 
    (CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^3) - 
    (5*CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x) + 
    (6*CA^2*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (CA*nf*TF*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (3*CA^2*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (CA^2*\[Alpha]S^2*H[-1, 1, 0, x])/(2*Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^11) - 
    (131*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^11) + 
    (22*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^9) + 
    (194*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^9) - 
    (52*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^7) + 
    (35*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^5) + 
    (9*CA*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^5) - 
    (6*CF*nf*TF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^5) + 
    (2*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^3) + 
    (2*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*(1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[0, -1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[0, -1, -1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[0, -1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CA^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(-1 + x)) - 
    (6*CA^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*x) + 
    (12*CA^2*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (6*CA^2*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (4*CA*nf*TF*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (8*CF*nf*TF*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (6*CA^2*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (4*CA*nf*TF*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (8*CF*nf*TF*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (CA^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[0, -1, 1, x])/(2*Pi^2*(-1 + x)) + 
    (CA^2*\[Alpha]S^2*H[0, -1, 1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[0, -1, 1, x])/(2*Pi^2*(1 + x)) - 
    (2*CA^2*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*(-1 + x)) + 
    (8*CA^2*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*x) - 
    (12*CA^2*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (2*CA*nf*TF*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (4*CF*nf*TF*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (6*CA^2*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (4*CA*nf*TF*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (8*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (6*CA^2*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (4*CA*nf*TF*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (8*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (2*CA^2*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*(1 + x)) + 
    (2*CA^2*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*(-1 + x)) - 
    (8*CA^2*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*x) + 
    (12*CA^2*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (2*CA*nf*TF*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (4*CF*nf*TF*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (6*CA^2*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (4*CA*nf*TF*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (8*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (6*CA^2*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (4*CA*nf*TF*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (8*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (2*CA^2*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[0, 1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (CA^2*\[Alpha]S^2*H[0, 1, -1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[0, 1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CA^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(-1 + x)) + 
    (6*CA^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*x) - 
    (12*CA^2*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (6*CA^2*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (4*CA*nf*TF*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (8*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (6*CA^2*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (4*CA*nf*TF*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (8*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (CA^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[0, 1, 1, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[0, 1, 1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[0, 1, 1, x])/(2*Pi^2*(1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^11) + 
    (131*CA*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^11) - 
    (22*CF*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^9) - 
    (194*CA*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^9) + 
    (52*CF*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^7) - 
    (35*CF*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^5) - 
    (9*CA*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^5) + 
    (6*CF*nf*TF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^5) - 
    (2*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^3) - 
    (2*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^11) - 
    (2*CA*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^11) + 
    (4*CF*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^11) + 
    (CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^9) + 
    (2*CA*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^9) - 
    (4*CF*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^9) - 
    (2*CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^7) - 
    (CA*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^7) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^7) - 
    (CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^3) - 
    (5*CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x) + 
    (6*CA^2*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (CA*nf*TF*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (3*CA^2*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (CA^2*\[Alpha]S^2*H[1, -1, 0, x])/(2*Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^11) - 
    (131*CA*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^11) + 
    (22*CF*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^9) + 
    (194*CA*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^9) - 
    (52*CF*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^7) + 
    (35*CF*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^5) + 
    (9*CA*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^5) - 
    (6*CF*nf*TF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^5) + 
    (2*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^3) + 
    (2*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*(1 + x)) - 
    (5*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^11) - 
    (262*CA*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^11) + 
    (44*CF*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^9) + 
    (388*CA*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^9) - 
    (104*CF*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^7) + 
    (70*CF*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^5) + 
    (18*CA*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^5) - 
    (12*CF*nf*TF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^5) + 
    (4*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^3) + 
    (7*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x) - 
    (6*CA^2*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (CA*nf*TF*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (3*CA^2*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (5*CA^2*\[Alpha]S^2*H[1, 0, -1, x])/(2*Pi^2*(1 + x)) + 
    (5*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(2*Pi^2*(-1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^11) + 
    (262*CA*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^11) - 
    (44*CF*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^9) - 
    (388*CA*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^9) + 
    (104*CF*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^7) - 
    (70*CF*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^5) - 
    (18*CA*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^5) + 
    (12*CF*nf*TF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^5) - 
    (4*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^3) - 
    (7*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x) + 
    (6*CA^2*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (CA*nf*TF*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (3*CA^2*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (3*CA^2*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (5*CA^2*\[Alpha]S^2*H[1, 0, 1, x])/(2*Pi^2*(1 + x)) - 
    (3*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (109*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^11) - 
    (131*CA*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^11) + 
    (22*CF*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^11) - 
    (115*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^9) + 
    (194*CA*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^9) - 
    (52*CF*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^9) + 
    (41*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^7) - 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^7) + 
    (35*CF*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^7) - 
    (3*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^5) + 
    (9*CA*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^5) - 
    (6*CF*nf*TF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^5) + 
    (2*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^3) + 
    (2*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x) - 
    (3*CA^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^11) - 
    (2*CA*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^11) + 
    (4*CF*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^11) + 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^9) + 
    (2*CA*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^9) - 
    (4*CF*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^9) - 
    (2*CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^7) - 
    (CA*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^7) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^7) - 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^3) + 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x) - 
    (6*CA^2*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (CA*nf*TF*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (3*CA^2*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (2*CA*nf*TF*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (4*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (3*CA^2*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (2*CA*nf*TF*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (4*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (CA^2*\[Alpha]S^2*H[1, 1, 0, x])/(2*Pi^2*(1 + x)) - 
    (109*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^11) + 
    (131*CA*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^11) - 
    (22*CF*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^11) + 
    (115*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^9) - 
    (194*CA*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^9) + 
    (52*CF*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^9) - 
    (41*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^7) + 
    (167*CA*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^7) - 
    (35*CF*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^7) + 
    (3*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^5) - 
    (9*CA*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^5) + 
    (6*CF*nf*TF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^5) - 
    (2*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^3) - 
    (2*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x) + 
    (3*CA^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*(1 + x)) - 
    (CA*\[Alpha]S*Log[2])/(2*Pi*(-1 + x)) + (CA^2*\[Alpha]S^2*Log[2])/
     (8*(-1 + x)) + (11*CA^2*\[Alpha]S^2*Log[2])/(16*Pi^2*(-1 + x)) - 
    (17*CA*nf*TF*\[Alpha]S^2*Log[2])/(12*Pi^2*(-1 + x)) + 
    (nf^2*TF^2*\[Alpha]S^2*Log[2])/(3*Pi^2*(-1 + x)) - 
    (11*CA*\[Alpha]S*delta[1 - x]*Log[2])/(12*Pi) + 
    (nf*TF*\[Alpha]S*delta[1 - x]*Log[2])/(3*Pi) + 
    (77*CA^2*\[Alpha]S^2*delta[1 - x]*Log[2])/144 - 
    (907*CA^2*\[Alpha]S^2*delta[1 - x]*Log[2])/(288*Pi^2) - 
    (7*CA*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2])/36 + 
    (233*CA*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2])/(144*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2])/(4*Pi^2) - 
    (5*nf^2*TF^2*\[Alpha]S^2*delta[1 - x]*Log[2])/(36*Pi^2) - 
    (11*CA^2*\[Alpha]S^2*H[1, x]*Log[2])/(3*Pi^2*(-1 + x)) + 
    (4*CA*nf*TF*\[Alpha]S^2*H[1, x]*Log[2])/(3*Pi^2*(-1 + x)) + 
    (3*CA^2*\[Alpha]S^2*H[1, 1, x]*Log[2])/(2*Pi^2*(-1 + x)) + 
    (11*CA^2*\[Alpha]S^2*Log[2]^2)/(6*Pi^2*(-1 + x)) - 
    (2*CA*nf*TF*\[Alpha]S^2*Log[2]^2)/(3*Pi^2*(-1 + x)) - 
    (CA*\[Alpha]S*delta[1 - x]*Log[2]^2)/(4*Pi) + 
    (CA^2*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/16 + 
    (11*CA^2*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(32*Pi^2) - 
    (17*CA*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(24*Pi^2) + 
    (nf^2*TF^2*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(6*Pi^2) - 
    (3*CA^2*\[Alpha]S^2*H[1, x]*Log[2]^2)/(4*Pi^2*(-1 + x)) + 
    (CA^2*\[Alpha]S^2*Log[2]^3)/(4*Pi^2*(-1 + x)) + 
    (11*CA^2*\[Alpha]S^2*delta[1 - x]*Log[2]^3)/(18*Pi^2) - 
    (2*CA*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2]^3)/(9*Pi^2) + 
    (CA^2*\[Alpha]S^2*delta[1 - x]*Log[2]^4)/(16*Pi^2) - 
    (11*CA*\[Alpha]S*PlusD[1 - x, 0])/(12*Pi) + 
    (nf*TF*\[Alpha]S*PlusD[1 - x, 0])/(3*Pi) + 
    (77*CA^2*\[Alpha]S^2*PlusD[1 - x, 0])/144 - 
    (907*CA^2*\[Alpha]S^2*PlusD[1 - x, 0])/(288*Pi^2) - 
    (7*CA*nf*TF*\[Alpha]S^2*PlusD[1 - x, 0])/36 + 
    (233*CA*nf*TF*\[Alpha]S^2*PlusD[1 - x, 0])/(144*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - x, 0])/(4*Pi^2) - 
    (5*nf^2*TF^2*\[Alpha]S^2*PlusD[1 - x, 0])/(36*Pi^2) - 
    (CA*\[Alpha]S*Log[2]*PlusD[1 - x, 0])/(2*Pi) + 
    (CA^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/8 + 
    (11*CA^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(16*Pi^2) - 
    (17*CA*nf*TF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(12*Pi^2) + 
    (nf^2*TF^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(3*Pi^2) + 
    (11*CA^2*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 0])/(6*Pi^2) - 
    (2*CA*nf*TF*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 0])/(3*Pi^2) + 
    (CA^2*\[Alpha]S^2*Log[2]^3*PlusD[1 - x, 0])/(4*Pi^2) - 
    (CA*\[Alpha]S*PlusD[1 - x, 1])/(2*Pi) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - x, 1])/8 + 
    (11*CA^2*\[Alpha]S^2*PlusD[1 - x, 1])/(16*Pi^2) - 
    (17*CA*nf*TF*\[Alpha]S^2*PlusD[1 - x, 1])/(12*Pi^2) + 
    (nf^2*TF^2*\[Alpha]S^2*PlusD[1 - x, 1])/(3*Pi^2) + 
    (11*CA^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 1])/(3*Pi^2) - 
    (4*CA*nf*TF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 1])/(3*Pi^2) + 
    (3*CA^2*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 1])/(4*Pi^2) + 
    (11*CA^2*\[Alpha]S^2*PlusD[1 - x, 2])/(6*Pi^2) - 
    (2*CA*nf*TF*\[Alpha]S^2*PlusD[1 - x, 2])/(3*Pi^2) + 
    (3*CA^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 2])/(4*Pi^2) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - x, 3])/(4*Pi^2) + 
    (7*CA*\[Alpha]S*PlusD[x, 0])/(10*Pi) + (nf*TF*\[Alpha]S*PlusD[x, 0])/
     (10*Pi) + (97*CA^2*\[Alpha]S^2*PlusD[x, 0])/360 + 
    (138427*CA^2*\[Alpha]S^2*PlusD[x, 0])/(27000*Pi^2) - 
    (7*CA*nf*TF*\[Alpha]S^2*PlusD[x, 0])/180 - 
    (201371*CA*nf*TF*\[Alpha]S^2*PlusD[x, 0])/(108000*Pi^2) + 
    (9*CF*nf*TF*\[Alpha]S^2*PlusD[x, 0])/(400*Pi^2) - 
    (43*nf^2*TF^2*\[Alpha]S^2*PlusD[x, 0])/(120*Pi^2) - 
    (91*CA^2*\[Alpha]S^2*PlusD[x, 1])/(300*Pi^2) + 
    (89*CA*nf*TF*\[Alpha]S^2*PlusD[x, 1])/(100*Pi^2) - 
    (7*CF*nf*TF*\[Alpha]S^2*PlusD[x, 1])/(20*Pi^2) + 
    (2*nf^2*TF^2*\[Alpha]S^2*PlusD[x, 1])/(15*Pi^2) + 
    (3*CA^2*\[Alpha]S^2*Zeta[3])/(2*Pi^2*(-1 + x)) + 
    (9*CA^2*x*\[Alpha]S^2*Zeta[3])/Pi^2 - (3*CA*nf*TF*x*\[Alpha]S^2*Zeta[3])/
     (2*Pi^2) - (3*CF*nf*TF*x*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (9*CA^2*x^3*\[Alpha]S^2*Zeta[3])/(2*Pi^2) + 
    (3*CA*nf*TF*x^3*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (6*CF*nf*TF*x^3*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (9*CA^2*x^5*\[Alpha]S^2*Zeta[3])/(2*Pi^2) - 
    (3*CA*nf*TF*x^5*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (6*CF*nf*TF*x^5*\[Alpha]S^2*Zeta[3])/Pi^2 + (5*CA^2*\[Alpha]S^2*Zeta[3])/
     (4*Pi^2*(1 + x)) - (11*CA^2*\[Alpha]S^2*delta[1 - x]*Zeta[3])/(4*Pi^2) - 
    (CA*nf*TF*\[Alpha]S^2*delta[1 - x]*Zeta[3])/Pi^2 + 
    (2*CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Zeta[3])/Pi^2 - 
    (121*CA^2*\[Alpha]S^2*delta[x]*Zeta[3])/(24*Pi^2) - 
    (CA*nf*TF*\[Alpha]S^2*delta[x]*Zeta[3])/(30*Pi^2) + 
    (28*CF*nf*TF*\[Alpha]S^2*delta[x]*Zeta[3])/(15*Pi^2) + 
    (CA^2*\[Alpha]S^2*delta[1 - x]*Log[2]*Zeta[3])/(4*Pi^2) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - x, 0]*Zeta[3])/(4*Pi^2) - 
    (CA^2*\[Alpha]S^2*PlusD[x, 0]*Zeta[3])/(2*Pi^2)
 
FullEEC[q] = (9*CF*\[Alpha]S)/(Pi*x^7) - (21*CF*\[Alpha]S)/(2*Pi*x^5) - 
    (3*CF*\[Alpha]S)/(2*Pi*x^3) - (9*CF*\[Alpha]S)/(4*Pi*x) + 
    (3*CF*\[Alpha]S)/(4*Pi*(1 + x)) + (11*CA*CF*\[Alpha]S^2)/(72*(-1 + x)) + 
    (3*CF^2*\[Alpha]S^2)/(8*(-1 + x)) - (CF*nf*TF*\[Alpha]S^2)/
     (18*(-1 + x)) + (233*CA*CF*\[Alpha]S^2)/(18*Pi^2*x^7) + 
    (13009*CF^2*\[Alpha]S^2)/(720*Pi^2*x^7) - (1025*CF*nf*TF*\[Alpha]S^2)/
     (72*Pi^2*x^7) - (CA*CF*\[Alpha]S^2)/(2*x^5) + (CF^2*\[Alpha]S^2)/x^5 - 
    (2279*CA*CF*\[Alpha]S^2)/(90*Pi^2*x^5) - (7351*CF^2*\[Alpha]S^2)/
     (1440*Pi^2*x^5) + (2065*CF*nf*TF*\[Alpha]S^2)/(144*Pi^2*x^5) - 
    (CA*CF*\[Alpha]S^2)/(4*x^3) + (CF^2*\[Alpha]S^2)/(2*x^3) - 
    (1633*CA*CF*\[Alpha]S^2)/(360*Pi^2*x^3) + (509*CF^2*\[Alpha]S^2)/
     (144*Pi^2*x^3) + (5*CF*nf*TF*\[Alpha]S^2)/(3*Pi^2*x^3) - 
    (CA*CF*\[Alpha]S^2)/(3*x) + (2*CF^2*\[Alpha]S^2)/(3*x) - 
    (6637*CA*CF*\[Alpha]S^2)/(675*Pi^2*x) + (62591*CF^2*\[Alpha]S^2)/
     (8640*Pi^2*x) + (9713*CF*nf*TF*\[Alpha]S^2)/(3600*Pi^2*x) + 
    (599*CA*CF*x*\[Alpha]S^2)/90 - (1391*CF^2*x*\[Alpha]S^2)/180 - 
    (4537*CA*CF*x*\[Alpha]S^2)/(180*Pi^2) + (3161*CF^2*x*\[Alpha]S^2)/
     (120*Pi^2) - (5*CF*nf*TF*x*\[Alpha]S^2)/2 + (413*CF*nf*TF*x*\[Alpha]S^2)/
     (36*Pi^2) - (1621*CA*CF*x^3*\[Alpha]S^2)/40 + 
    (7459*CF^2*x^3*\[Alpha]S^2)/180 + (80*CA*CF*x^3*\[Alpha]S^2)/Pi^2 - 
    (75*CF^2*x^3*\[Alpha]S^2)/Pi^2 + (131*CF*nf*TF*x^3*\[Alpha]S^2)/6 - 
    (50*CF*nf*TF*x^3*\[Alpha]S^2)/Pi^2 + 80*CA*CF*x^5*\[Alpha]S^2 - 
    75*CF^2*x^5*\[Alpha]S^2 - (80*CA*CF*x^5*\[Alpha]S^2)/Pi^2 + 
    (75*CF^2*x^5*\[Alpha]S^2)/Pi^2 - 50*CF*nf*TF*x^5*\[Alpha]S^2 + 
    (50*CF*nf*TF*x^5*\[Alpha]S^2)/Pi^2 - (160*CA*CF*x^7*\[Alpha]S^2)/3 + 
    50*CF^2*x^7*\[Alpha]S^2 + (100*CF*nf*TF*x^7*\[Alpha]S^2)/3 - 
    (11*CA*CF*\[Alpha]S^2)/(144*(1 + x)) + (CF^2*\[Alpha]S^2)/(8*(1 + x)) + 
    (35*CA*CF*\[Alpha]S^2)/(32*Pi^2*(1 + x)) - (45*CF^2*\[Alpha]S^2)/
     (32*Pi^2*(1 + x)) + (CF*nf*TF*\[Alpha]S^2)/(36*(1 + x)) - 
    (3*CF*nf*TF*\[Alpha]S^2)/(8*Pi^2*(1 + x)) + delta[1 - x]/2 - 
    (CF*\[Alpha]S*delta[1 - x])/Pi - (CF*Pi*\[Alpha]S*delta[1 - x])/12 - 
    (13*CA*CF*\[Alpha]S^2*delta[1 - x])/108 + 
    (49*CF^2*\[Alpha]S^2*delta[1 - x])/96 - 
    (191*CA*CF*\[Alpha]S^2*delta[1 - x])/(72*Pi^2) + 
    (41*CF^2*\[Alpha]S^2*delta[1 - x])/(48*Pi^2) - 
    (CA*CF*Pi^2*\[Alpha]S^2*delta[1 - x])/180 + 
    (CF^2*Pi^2*\[Alpha]S^2*delta[1 - x])/30 + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x])/54 + 
    (29*CF*nf*TF*\[Alpha]S^2*delta[1 - x])/(36*Pi^2) + delta[x]/2 + 
    (13*CF*\[Alpha]S*delta[x])/(96*Pi) - (373*CA*CF*\[Alpha]S^2*delta[x])/
     4320 + (109*CF^2*\[Alpha]S^2*delta[x])/1152 - 
    (3032011*CA*CF*\[Alpha]S^2*delta[x])/(2592000*Pi^2) + 
    (208219*CF^2*\[Alpha]S^2*delta[x])/(82944*Pi^2) - 
    (11*CA*CF*Pi^2*\[Alpha]S^2*delta[x])/720 + 
    (11*CF^2*Pi^2*\[Alpha]S^2*delta[x])/360 + 
    (11*CF*nf*TF*\[Alpha]S^2*delta[x])/320 - 
    (751777*CF*nf*TF*\[Alpha]S^2*delta[x])/(1728000*Pi^2) + 
    (CF*\[Alpha]S*H[-1, x])/(2*Pi*(-1 + x)) + (9*CF*\[Alpha]S*H[-1, x])/
     (Pi*x^9) - (15*CF*\[Alpha]S*H[-1, x])/(Pi*x^7) + 
    (3*CF*\[Alpha]S*H[-1, x])/(Pi*x^5) - (CF*\[Alpha]S*H[-1, x])/(Pi*x^3) - 
    (CF*\[Alpha]S*H[-1, x])/(Pi*x) + (CF*\[Alpha]S*H[-1, x])/(2*Pi*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, x])/(24*(-1 + x)) + 
    (35*CA*CF*\[Alpha]S^2*H[-1, x])/(144*Pi^2*(-1 + x)) - 
    (17*CF^2*\[Alpha]S^2*H[-1, x])/(8*Pi^2*(-1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, x])/(36*Pi^2*(-1 + x)) - 
    (122*CA*CF*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x^9) + 
    (16513*CF^2*\[Alpha]S^2*H[-1, x])/(720*Pi^2*x^9) - 
    (1801*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(360*Pi^2*x^9) - 
    (CA*CF*\[Alpha]S^2*H[-1, x])/(2*x^7) + (CF^2*\[Alpha]S^2*H[-1, x])/x^7 + 
    (1883*CA*CF*\[Alpha]S^2*H[-1, x])/(90*Pi^2*x^7) - 
    (11903*CF^2*\[Alpha]S^2*H[-1, x])/(360*Pi^2*x^7) + 
    (25*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(3*Pi^2*x^7) - 
    (379*CA*CF*\[Alpha]S^2*H[-1, x])/(36*Pi^2*x^5) + 
    (3391*CF^2*\[Alpha]S^2*H[-1, x])/(240*Pi^2*x^5) - 
    (269*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(360*Pi^2*x^5) - 
    (CA*CF*\[Alpha]S^2*H[-1, x])/(6*x^3) + (CF^2*\[Alpha]S^2*H[-1, x])/
     (3*x^3) - (73*CA*CF*\[Alpha]S^2*H[-1, x])/(120*Pi^2*x^3) + 
    (209*CF^2*\[Alpha]S^2*H[-1, x])/(72*Pi^2*x^3) + 
    (11*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(18*Pi^2*x^3) - 
    (CA*CF*\[Alpha]S^2*H[-1, x])/(12*x) + (CF^2*\[Alpha]S^2*H[-1, x])/(6*x) - 
    (287*CA*CF*\[Alpha]S^2*H[-1, x])/(30*Pi^2*x) + 
    (6137*CF^2*\[Alpha]S^2*H[-1, x])/(360*Pi^2*x) + 
    (8*CF*nf*TF*\[Alpha]S^2*H[-1, x])/(9*Pi^2*x) - 
    3*CA*CF*x*\[Alpha]S^2*H[-1, x] + (49*CF^2*x*\[Alpha]S^2*H[-1, x])/12 + 
    (13883*CA*CF*x*\[Alpha]S^2*H[-1, x])/(180*Pi^2) - 
    (5567*CF^2*x*\[Alpha]S^2*H[-1, x])/(60*Pi^2) + 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[-1, x])/3 - 
    (533*CF*nf*TF*x*\[Alpha]S^2*H[-1, x])/(18*Pi^2) + 
    23*CA*CF*x^3*\[Alpha]S^2*H[-1, x] - (101*CF^2*x^3*\[Alpha]S^2*H[-1, x])/
     4 - (3002*CA*CF*x^3*\[Alpha]S^2*H[-1, x])/(9*Pi^2) + 
    (1006*CF^2*x^3*\[Alpha]S^2*H[-1, x])/(3*Pi^2) - 
    (32*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/3 + 
    (1676*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, x])/(9*Pi^2) - 
    (229*CA*CF*x^5*\[Alpha]S^2*H[-1, x])/3 + 
    (226*CF^2*x^5*\[Alpha]S^2*H[-1, x])/3 + 
    (560*CA*CF*x^5*\[Alpha]S^2*H[-1, x])/Pi^2 - 
    (525*CF^2*x^5*\[Alpha]S^2*H[-1, x])/Pi^2 + 44*CF*nf*TF*x^5*\[Alpha]S^2*
     H[-1, x] - (350*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, x])/Pi^2 + 
    (320*CA*CF*x^7*\[Alpha]S^2*H[-1, x])/3 - 100*CF^2*x^7*\[Alpha]S^2*
     H[-1, x] - (320*CA*CF*x^7*\[Alpha]S^2*H[-1, x])/Pi^2 + 
    (300*CF^2*x^7*\[Alpha]S^2*H[-1, x])/Pi^2 - 
    (200*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, x])/3 + 
    (200*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, x])/Pi^2 - 
    (160*CA*CF*x^9*\[Alpha]S^2*H[-1, x])/3 + 50*CF^2*x^9*\[Alpha]S^2*
     H[-1, x] + (100*CF*nf*TF*x^9*\[Alpha]S^2*H[-1, x])/3 + 
    (CA*CF*\[Alpha]S^2*H[-1, x])/(24*(1 + x)) + 
    (35*CA*CF*\[Alpha]S^2*H[-1, x])/(144*Pi^2*(1 + x)) - 
    (17*CF^2*\[Alpha]S^2*H[-1, x])/(8*Pi^2*(1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, x])/(36*Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, x])/(6*(-1 + x)) - (CF^2*\[Alpha]S^2*H[0, x])/
     (3*(-1 + x)) + (7*CA*CF*\[Alpha]S^2*H[0, x])/(3*Pi^2*(-1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[0, x])/(Pi^2*(-1 + x)) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, x])/(3*Pi^2*(-1 + x)) - 
    (476*CA*CF*\[Alpha]S^2*H[0, x])/(15*Pi^2*x^7) + 
    (97*CF^2*\[Alpha]S^2*H[0, x])/(12*Pi^2*x^7) + 
    (187*CF*nf*TF*\[Alpha]S^2*H[0, x])/(30*Pi^2*x^7) + 
    (907*CA*CF*\[Alpha]S^2*H[0, x])/(24*Pi^2*x^5) - 
    (2951*CF^2*\[Alpha]S^2*H[0, x])/(120*Pi^2*x^5) - 
    (21*CF*nf*TF*\[Alpha]S^2*H[0, x])/(5*Pi^2*x^5) + 
    (439*CA*CF*\[Alpha]S^2*H[0, x])/(60*Pi^2*x^3) - 
    (1043*CF^2*\[Alpha]S^2*H[0, x])/(90*Pi^2*x^3) + 
    (5*CF*nf*TF*\[Alpha]S^2*H[0, x])/(9*Pi^2*x^3) + 
    (2009*CA*CF*\[Alpha]S^2*H[0, x])/(180*Pi^2*x) - 
    (2353*CF^2*\[Alpha]S^2*H[0, x])/(144*Pi^2*x) + 
    (9*CF*nf*TF*\[Alpha]S^2*H[0, x])/(40*Pi^2*x) + 
    (35*CA*CF*x*\[Alpha]S^2*H[0, x])/6 - (23*CF^2*x*\[Alpha]S^2*H[0, x])/3 - 
    (341*CA*CF*x*\[Alpha]S^2*H[0, x])/(9*Pi^2) + 
    (281*CF^2*x*\[Alpha]S^2*H[0, x])/(6*Pi^2) - 
    (4*CF*nf*TF*x*\[Alpha]S^2*H[0, x])/3 + 
    (113*CF*nf*TF*x*\[Alpha]S^2*H[0, x])/(9*Pi^2) - 
    (137*CA*CF*x^3*\[Alpha]S^2*H[0, x])/3 + 50*CF^2*x^3*\[Alpha]S^2*H[0, x] + 
    (3124*CA*CF*x^3*\[Alpha]S^2*H[0, x])/(9*Pi^2) - 
    (1112*CF^2*x^3*\[Alpha]S^2*H[0, x])/(3*Pi^2) + 
    (64*CF*nf*TF*x^3*\[Alpha]S^2*H[0, x])/3 - 
    (1552*CF*nf*TF*x^3*\[Alpha]S^2*H[0, x])/(9*Pi^2) + 
    (458*CA*CF*x^5*\[Alpha]S^2*H[0, x])/3 - 
    (452*CF^2*x^5*\[Alpha]S^2*H[0, x])/3 - 
    (800*CA*CF*x^5*\[Alpha]S^2*H[0, x])/Pi^2 + 
    (750*CF^2*x^5*\[Alpha]S^2*H[0, x])/Pi^2 - 88*CF*nf*TF*x^5*\[Alpha]S^2*
     H[0, x] + (500*CF*nf*TF*x^5*\[Alpha]S^2*H[0, x])/Pi^2 - 
    (640*CA*CF*x^7*\[Alpha]S^2*H[0, x])/3 + 200*CF^2*x^7*\[Alpha]S^2*
     H[0, x] + (640*CA*CF*x^7*\[Alpha]S^2*H[0, x])/Pi^2 - 
    (600*CF^2*x^7*\[Alpha]S^2*H[0, x])/Pi^2 + 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[0, x])/3 - 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[0, x])/Pi^2 + 
    (320*CA*CF*x^9*\[Alpha]S^2*H[0, x])/3 - 100*CF^2*x^9*\[Alpha]S^2*
     H[0, x] - (200*CF*nf*TF*x^9*\[Alpha]S^2*H[0, x])/3 + 
    (CA*CF*\[Alpha]S^2*H[0, x])/(6*(1 + x)) - (CF^2*\[Alpha]S^2*H[0, x])/
     (3*(1 + x)) + (7*CA*CF*\[Alpha]S^2*H[0, x])/(3*Pi^2*(1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[0, x])/(Pi^2*(1 + x)) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, x])/(3*Pi^2*(1 + x)) - 
    (9*CF*\[Alpha]S*H[1, x])/(Pi*x^9) + (15*CF*\[Alpha]S*H[1, x])/(Pi*x^7) - 
    (3*CF*\[Alpha]S*H[1, x])/(Pi*x^5) + (CF*\[Alpha]S*H[1, x])/(Pi*x^3) + 
    (CF*\[Alpha]S*H[1, x])/(Pi*x) - (CF*\[Alpha]S*H[1, x])/(2*Pi*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, x])/(12*(-1 + x)) - (CF^2*\[Alpha]S^2*H[1, x])/
     (12*(-1 + x)) + (122*CA*CF*\[Alpha]S^2*H[1, x])/(9*Pi^2*x^9) - 
    (16513*CF^2*\[Alpha]S^2*H[1, x])/(720*Pi^2*x^9) + 
    (1801*CF*nf*TF*\[Alpha]S^2*H[1, x])/(360*Pi^2*x^9) + 
    (CA*CF*\[Alpha]S^2*H[1, x])/(2*x^7) - (CF^2*\[Alpha]S^2*H[1, x])/x^7 - 
    (1883*CA*CF*\[Alpha]S^2*H[1, x])/(90*Pi^2*x^7) + 
    (11903*CF^2*\[Alpha]S^2*H[1, x])/(360*Pi^2*x^7) - 
    (25*CF*nf*TF*\[Alpha]S^2*H[1, x])/(3*Pi^2*x^7) + 
    (379*CA*CF*\[Alpha]S^2*H[1, x])/(36*Pi^2*x^5) - 
    (3391*CF^2*\[Alpha]S^2*H[1, x])/(240*Pi^2*x^5) + 
    (269*CF*nf*TF*\[Alpha]S^2*H[1, x])/(360*Pi^2*x^5) + 
    (CA*CF*\[Alpha]S^2*H[1, x])/(6*x^3) - (CF^2*\[Alpha]S^2*H[1, x])/
     (3*x^3) + (73*CA*CF*\[Alpha]S^2*H[1, x])/(120*Pi^2*x^3) - 
    (209*CF^2*\[Alpha]S^2*H[1, x])/(72*Pi^2*x^3) - 
    (11*CF*nf*TF*\[Alpha]S^2*H[1, x])/(18*Pi^2*x^3) + 
    (CA*CF*\[Alpha]S^2*H[1, x])/(12*x) - (CF^2*\[Alpha]S^2*H[1, x])/(6*x) + 
    (287*CA*CF*\[Alpha]S^2*H[1, x])/(30*Pi^2*x) - 
    (6137*CF^2*\[Alpha]S^2*H[1, x])/(360*Pi^2*x) - 
    (8*CF*nf*TF*\[Alpha]S^2*H[1, x])/(9*Pi^2*x) + 
    3*CA*CF*x*\[Alpha]S^2*H[1, x] - (49*CF^2*x*\[Alpha]S^2*H[1, x])/12 - 
    (13883*CA*CF*x*\[Alpha]S^2*H[1, x])/(180*Pi^2) + 
    (5567*CF^2*x*\[Alpha]S^2*H[1, x])/(60*Pi^2) - 
    (2*CF*nf*TF*x*\[Alpha]S^2*H[1, x])/3 + 
    (533*CF*nf*TF*x*\[Alpha]S^2*H[1, x])/(18*Pi^2) - 
    23*CA*CF*x^3*\[Alpha]S^2*H[1, x] + (101*CF^2*x^3*\[Alpha]S^2*H[1, x])/4 + 
    (3002*CA*CF*x^3*\[Alpha]S^2*H[1, x])/(9*Pi^2) - 
    (1006*CF^2*x^3*\[Alpha]S^2*H[1, x])/(3*Pi^2) + 
    (32*CF*nf*TF*x^3*\[Alpha]S^2*H[1, x])/3 - 
    (1676*CF*nf*TF*x^3*\[Alpha]S^2*H[1, x])/(9*Pi^2) + 
    (229*CA*CF*x^5*\[Alpha]S^2*H[1, x])/3 - 
    (226*CF^2*x^5*\[Alpha]S^2*H[1, x])/3 - 
    (560*CA*CF*x^5*\[Alpha]S^2*H[1, x])/Pi^2 + 
    (525*CF^2*x^5*\[Alpha]S^2*H[1, x])/Pi^2 - 44*CF*nf*TF*x^5*\[Alpha]S^2*
     H[1, x] + (350*CF*nf*TF*x^5*\[Alpha]S^2*H[1, x])/Pi^2 - 
    (320*CA*CF*x^7*\[Alpha]S^2*H[1, x])/3 + 100*CF^2*x^7*\[Alpha]S^2*
     H[1, x] + (320*CA*CF*x^7*\[Alpha]S^2*H[1, x])/Pi^2 - 
    (300*CF^2*x^7*\[Alpha]S^2*H[1, x])/Pi^2 + 
    (200*CF*nf*TF*x^7*\[Alpha]S^2*H[1, x])/3 - 
    (200*CF*nf*TF*x^7*\[Alpha]S^2*H[1, x])/Pi^2 + 
    (160*CA*CF*x^9*\[Alpha]S^2*H[1, x])/3 - 50*CF^2*x^9*\[Alpha]S^2*H[1, x] - 
    (100*CF*nf*TF*x^9*\[Alpha]S^2*H[1, x])/3 - (CA*CF*\[Alpha]S^2*H[1, x])/
     (24*(1 + x)) - (35*CA*CF*\[Alpha]S^2*H[1, x])/(144*Pi^2*(1 + x)) + 
    (17*CF^2*\[Alpha]S^2*H[1, x])/(8*Pi^2*(1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, x])/(36*Pi^2*(1 + x)) - 
    (11*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*(-1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[-1, -1, x])/(4*Pi^2*(-1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(-1 + x)) + 
    (157*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(30*Pi^2*x^9) - 
    (193*CF^2*\[Alpha]S^2*H[-1, -1, x])/(60*Pi^2*x^9) + 
    (3*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(Pi^2*x^9) - 
    (223*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(30*Pi^2*x^7) + 
    (68*CF^2*\[Alpha]S^2*H[-1, -1, x])/(15*Pi^2*x^7) - 
    (5*CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(Pi^2*x^7) + 
    (55*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*x^5) + 
    (31*CF^2*\[Alpha]S^2*H[-1, -1, x])/(6*Pi^2*x^5) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(Pi^2*x^5) + 
    (9*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(4*Pi^2*x^3) + 
    (11*CF^2*\[Alpha]S^2*H[-1, -1, x])/(6*Pi^2*x^3) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x^3) + 
    (5*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(2*Pi^2*x) + 
    (41*CF^2*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*x) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*x) - 
    (12*CA*CF*x*\[Alpha]S^2*H[-1, -1, x])/(5*Pi^2) + 
    (109*CF^2*x*\[Alpha]S^2*H[-1, -1, x])/(30*Pi^2) + 
    (CF*nf*TF*x*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2) + 
    (91*CA*CF*x^3*\[Alpha]S^2*H[-1, -1, x])/(60*Pi^2) - 
    (101*CF^2*x^3*\[Alpha]S^2*H[-1, -1, x])/(30*Pi^2) + 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2) - 
    (11*CA*CF*\[Alpha]S^2*H[-1, -1, x])/(12*Pi^2*(1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[-1, -1, x])/(4*Pi^2*(1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, -1, x])/(3*Pi^2*(1 + x)) + 
    (2*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) - 
    (4*CF^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) - 
    (476*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(15*Pi^2*x^9) + 
    (97*CF^2*\[Alpha]S^2*H[-1, 0, x])/(12*Pi^2*x^9) + 
    (187*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(30*Pi^2*x^9) + 
    (477*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(10*Pi^2*x^7) - 
    (499*CF^2*\[Alpha]S^2*H[-1, 0, x])/(30*Pi^2*x^7) - 
    (37*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(5*Pi^2*x^7) - 
    (287*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(48*Pi^2*x^6) + 
    (12*CF^2*\[Alpha]S^2*H[-1, 0, x])/(Pi^2*x^6) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(24*Pi^2*x^6) - 
    (21*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(2*Pi^2*x^5) + 
    (67*CF^2*\[Alpha]S^2*H[-1, 0, x])/(30*Pi^2*x^5) + 
    (12*CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(5*Pi^2*x^5) - 
    (547*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(240*Pi^2*x^4) + 
    (41*CF^2*\[Alpha]S^2*H[-1, 0, x])/(10*Pi^2*x^4) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 0, x])/(8*Pi^2*x^4) + 
    (4*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x^3) - 
    (62*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(15*Pi^2*x^2) + 
    (124*CF^2*\[Alpha]S^2*H[-1, 0, x])/(15*Pi^2*x^2) + 
    (34*CA*CF*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x) - 
    (52*CF^2*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2*x) - 
    (266*CA*CF*x*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) + 
    (110*CF^2*x*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (92*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) - 
    (4*CA*CF*x^2*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (8*CF^2*x^2*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (1468*CA*CF*x^3*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) - 
    (504*CF^2*x^3*\[Alpha]S^2*H[-1, 0, x])/Pi^2 - 
    (784*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, x])/(3*Pi^2) - 
    (960*CA*CF*x^5*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (900*CF^2*x^5*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (600*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (640*CA*CF*x^7*\[Alpha]S^2*H[-1, 0, x])/Pi^2 - 
    (600*CF^2*x^7*\[Alpha]S^2*H[-1, 0, x])/Pi^2 - 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, 0, x])/Pi^2 + 
    (11*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*(-1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[-1, 1, x])/(4*Pi^2*(-1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(-1 + x)) - 
    (157*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(30*Pi^2*x^9) + 
    (193*CF^2*\[Alpha]S^2*H[-1, 1, x])/(60*Pi^2*x^9) - 
    (3*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(Pi^2*x^9) + 
    (223*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(30*Pi^2*x^7) - 
    (68*CF^2*\[Alpha]S^2*H[-1, 1, x])/(15*Pi^2*x^7) + 
    (5*CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(Pi^2*x^7) - 
    (55*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*x^5) - 
    (31*CF^2*\[Alpha]S^2*H[-1, 1, x])/(6*Pi^2*x^5) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(Pi^2*x^5) - 
    (9*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(4*Pi^2*x^3) - 
    (11*CF^2*\[Alpha]S^2*H[-1, 1, x])/(6*Pi^2*x^3) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x^3) - 
    (5*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(2*Pi^2*x) - 
    (41*CF^2*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*x) + 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*x) + 
    (12*CA*CF*x*\[Alpha]S^2*H[-1, 1, x])/(5*Pi^2) - 
    (109*CF^2*x*\[Alpha]S^2*H[-1, 1, x])/(30*Pi^2) - 
    (CF*nf*TF*x*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2) - 
    (91*CA*CF*x^3*\[Alpha]S^2*H[-1, 1, x])/(60*Pi^2) + 
    (101*CF^2*x^3*\[Alpha]S^2*H[-1, 1, x])/(30*Pi^2) - 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2) + 
    (11*CA*CF*\[Alpha]S^2*H[-1, 1, x])/(12*Pi^2*(1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[-1, 1, x])/(4*Pi^2*(1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[-1, 1, x])/(3*Pi^2*(1 + x)) + 
    (11*CA*CF*\[Alpha]S^2*H[0, -1, x])/(6*Pi^2*(-1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[0, -1, x])/(2*Pi^2*(-1 + x)) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(-1 + x)) + 
    (319*CA*CF*\[Alpha]S^2*H[0, -1, x])/(15*Pi^2*x^9) - 
    (33*CF^2*\[Alpha]S^2*H[0, -1, x])/(20*Pi^2*x^9) - 
    (367*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(30*Pi^2*x^9) - 
    (197*CA*CF*\[Alpha]S^2*H[0, -1, x])/(6*Pi^2*x^7) + 
    (227*CF^2*\[Alpha]S^2*H[0, -1, x])/(30*Pi^2*x^7) + 
    (87*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(5*Pi^2*x^7) + 
    (4*CA*CF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^5) - 
    (377*CF^2*\[Alpha]S^2*H[0, -1, x])/(30*Pi^2*x^5) - 
    (22*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(5*Pi^2*x^5) - 
    (35*CA*CF*\[Alpha]S^2*H[0, -1, x])/(6*Pi^2*x^3) - 
    (11*CF^2*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^3) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x^3) - 
    (49*CA*CF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x) + 
    (21*CF^2*\[Alpha]S^2*H[0, -1, x])/(2*Pi^2*x) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*x) + 
    (1402*CA*CF*x*\[Alpha]S^2*H[0, -1, x])/(15*Pi^2) - 
    (1759*CF^2*x*\[Alpha]S^2*H[0, -1, x])/(15*Pi^2) - 
    (94*CF*nf*TF*x*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2) - 
    (14771*CA*CF*x^3*\[Alpha]S^2*H[0, -1, x])/(30*Pi^2) + 
    (7661*CF^2*x^3*\[Alpha]S^2*H[0, -1, x])/(15*Pi^2) + 
    (782*CF*nf*TF*x^3*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2) + 
    (960*CA*CF*x^5*\[Alpha]S^2*H[0, -1, x])/Pi^2 - 
    (900*CF^2*x^5*\[Alpha]S^2*H[0, -1, x])/Pi^2 - 
    (600*CF*nf*TF*x^5*\[Alpha]S^2*H[0, -1, x])/Pi^2 - 
    (640*CA*CF*x^7*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (600*CF^2*x^7*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[0, -1, x])/Pi^2 + 
    (11*CA*CF*\[Alpha]S^2*H[0, -1, x])/(6*Pi^2*(1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[0, -1, x])/(2*Pi^2*(1 + x)) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, -1, x])/(3*Pi^2*(1 + x)) - 
    (11*CA*CF*\[Alpha]S^2*H[0, 1, x])/(6*Pi^2*(-1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[0, 1, x])/(2*Pi^2*(-1 + x)) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(-1 + x)) - 
    (319*CA*CF*\[Alpha]S^2*H[0, 1, x])/(15*Pi^2*x^9) + 
    (33*CF^2*\[Alpha]S^2*H[0, 1, x])/(20*Pi^2*x^9) + 
    (367*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(30*Pi^2*x^9) + 
    (197*CA*CF*\[Alpha]S^2*H[0, 1, x])/(6*Pi^2*x^7) - 
    (227*CF^2*\[Alpha]S^2*H[0, 1, x])/(30*Pi^2*x^7) - 
    (87*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(5*Pi^2*x^7) - 
    (4*CA*CF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^5) + 
    (377*CF^2*\[Alpha]S^2*H[0, 1, x])/(30*Pi^2*x^5) + 
    (22*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(5*Pi^2*x^5) + 
    (35*CA*CF*\[Alpha]S^2*H[0, 1, x])/(6*Pi^2*x^3) + 
    (11*CF^2*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^3) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x^3) + 
    (49*CA*CF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x) - 
    (21*CF^2*\[Alpha]S^2*H[0, 1, x])/(2*Pi^2*x) - 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*x) - 
    (1402*CA*CF*x*\[Alpha]S^2*H[0, 1, x])/(15*Pi^2) + 
    (1759*CF^2*x*\[Alpha]S^2*H[0, 1, x])/(15*Pi^2) + 
    (94*CF*nf*TF*x*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2) + 
    (14771*CA*CF*x^3*\[Alpha]S^2*H[0, 1, x])/(30*Pi^2) - 
    (7661*CF^2*x^3*\[Alpha]S^2*H[0, 1, x])/(15*Pi^2) - 
    (782*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2) - 
    (960*CA*CF*x^5*\[Alpha]S^2*H[0, 1, x])/Pi^2 + 
    (900*CF^2*x^5*\[Alpha]S^2*H[0, 1, x])/Pi^2 + 
    (600*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 1, x])/Pi^2 + 
    (640*CA*CF*x^7*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (600*CF^2*x^7*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[0, 1, x])/Pi^2 - 
    (11*CA*CF*\[Alpha]S^2*H[0, 1, x])/(6*Pi^2*(1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[0, 1, x])/(2*Pi^2*(1 + x)) + 
    (2*CF*nf*TF*\[Alpha]S^2*H[0, 1, x])/(3*Pi^2*(1 + x)) + 
    (11*CA*CF*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*(-1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[1, -1, x])/(4*Pi^2*(-1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(-1 + x)) - 
    (157*CA*CF*\[Alpha]S^2*H[1, -1, x])/(30*Pi^2*x^9) + 
    (193*CF^2*\[Alpha]S^2*H[1, -1, x])/(60*Pi^2*x^9) - 
    (3*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(Pi^2*x^9) + 
    (223*CA*CF*\[Alpha]S^2*H[1, -1, x])/(30*Pi^2*x^7) - 
    (68*CF^2*\[Alpha]S^2*H[1, -1, x])/(15*Pi^2*x^7) + 
    (5*CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(Pi^2*x^7) - 
    (55*CA*CF*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*x^5) - 
    (31*CF^2*\[Alpha]S^2*H[1, -1, x])/(6*Pi^2*x^5) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(Pi^2*x^5) - 
    (9*CA*CF*\[Alpha]S^2*H[1, -1, x])/(4*Pi^2*x^3) - 
    (11*CF^2*\[Alpha]S^2*H[1, -1, x])/(6*Pi^2*x^3) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x^3) - 
    (5*CA*CF*\[Alpha]S^2*H[1, -1, x])/(2*Pi^2*x) - 
    (41*CF^2*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*x) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*x) + 
    (12*CA*CF*x*\[Alpha]S^2*H[1, -1, x])/(5*Pi^2) - 
    (109*CF^2*x*\[Alpha]S^2*H[1, -1, x])/(30*Pi^2) - 
    (CF*nf*TF*x*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2) - 
    (91*CA*CF*x^3*\[Alpha]S^2*H[1, -1, x])/(60*Pi^2) + 
    (101*CF^2*x^3*\[Alpha]S^2*H[1, -1, x])/(30*Pi^2) - 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2) + 
    (11*CA*CF*\[Alpha]S^2*H[1, -1, x])/(12*Pi^2*(1 + x)) + 
    (9*CF^2*\[Alpha]S^2*H[1, -1, x])/(4*Pi^2*(1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, -1, x])/(3*Pi^2*(1 + x)) + 
    (2*CA*CF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) - 
    (4*CF^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) + 
    (476*CA*CF*\[Alpha]S^2*H[1, 0, x])/(15*Pi^2*x^9) - 
    (97*CF^2*\[Alpha]S^2*H[1, 0, x])/(12*Pi^2*x^9) - 
    (187*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(30*Pi^2*x^9) - 
    (477*CA*CF*\[Alpha]S^2*H[1, 0, x])/(10*Pi^2*x^7) + 
    (499*CF^2*\[Alpha]S^2*H[1, 0, x])/(30*Pi^2*x^7) + 
    (37*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(5*Pi^2*x^7) - 
    (287*CA*CF*\[Alpha]S^2*H[1, 0, x])/(48*Pi^2*x^6) + 
    (12*CF^2*\[Alpha]S^2*H[1, 0, x])/(Pi^2*x^6) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(24*Pi^2*x^6) + 
    (21*CA*CF*\[Alpha]S^2*H[1, 0, x])/(2*Pi^2*x^5) - 
    (67*CF^2*\[Alpha]S^2*H[1, 0, x])/(30*Pi^2*x^5) - 
    (12*CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(5*Pi^2*x^5) - 
    (547*CA*CF*\[Alpha]S^2*H[1, 0, x])/(240*Pi^2*x^4) + 
    (41*CF^2*\[Alpha]S^2*H[1, 0, x])/(10*Pi^2*x^4) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, 0, x])/(8*Pi^2*x^4) - 
    (4*CA*CF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x^3) - 
    (62*CA*CF*\[Alpha]S^2*H[1, 0, x])/(15*Pi^2*x^2) + 
    (124*CF^2*\[Alpha]S^2*H[1, 0, x])/(15*Pi^2*x^2) - 
    (34*CA*CF*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x) + 
    (52*CF^2*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2*x) + 
    (266*CA*CF*x*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) - 
    (110*CF^2*x*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (92*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) - 
    (4*CA*CF*x^2*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (8*CF^2*x^2*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (1468*CA*CF*x^3*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) + 
    (504*CF^2*x^3*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (784*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, x])/(3*Pi^2) + 
    (960*CA*CF*x^5*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (900*CF^2*x^5*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (600*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 0, x])/Pi^2 - 
    (640*CA*CF*x^7*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (600*CF^2*x^7*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (400*CF*nf*TF*x^7*\[Alpha]S^2*H[1, 0, x])/Pi^2 + 
    (157*CA*CF*\[Alpha]S^2*H[1, 1, x])/(30*Pi^2*x^9) - 
    (193*CF^2*\[Alpha]S^2*H[1, 1, x])/(60*Pi^2*x^9) + 
    (3*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(Pi^2*x^9) - 
    (223*CA*CF*\[Alpha]S^2*H[1, 1, x])/(30*Pi^2*x^7) + 
    (68*CF^2*\[Alpha]S^2*H[1, 1, x])/(15*Pi^2*x^7) - 
    (5*CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(Pi^2*x^7) + 
    (55*CA*CF*\[Alpha]S^2*H[1, 1, x])/(12*Pi^2*x^5) + 
    (31*CF^2*\[Alpha]S^2*H[1, 1, x])/(6*Pi^2*x^5) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(Pi^2*x^5) + 
    (9*CA*CF*\[Alpha]S^2*H[1, 1, x])/(4*Pi^2*x^3) + 
    (11*CF^2*\[Alpha]S^2*H[1, 1, x])/(6*Pi^2*x^3) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x^3) + 
    (5*CA*CF*\[Alpha]S^2*H[1, 1, x])/(2*Pi^2*x) + 
    (41*CF^2*\[Alpha]S^2*H[1, 1, x])/(12*Pi^2*x) - 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*x) - 
    (12*CA*CF*x*\[Alpha]S^2*H[1, 1, x])/(5*Pi^2) + 
    (109*CF^2*x*\[Alpha]S^2*H[1, 1, x])/(30*Pi^2) + 
    (CF*nf*TF*x*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2) + 
    (91*CA*CF*x^3*\[Alpha]S^2*H[1, 1, x])/(60*Pi^2) - 
    (101*CF^2*x^3*\[Alpha]S^2*H[1, 1, x])/(30*Pi^2) + 
    (CF*nf*TF*x^3*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2) - 
    (11*CA*CF*\[Alpha]S^2*H[1, 1, x])/(12*Pi^2*(1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[1, 1, x])/(4*Pi^2*(1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, 1, x])/(3*Pi^2*(1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^9) - 
    (4*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^9) + 
    (4*CA*CF*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^7) + 
    (8*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*x^5) - 
    (CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x^3) + 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(Pi^2*x) - 
    (CF^2*x*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2) - 
    (CF^2*x^3*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2) - 
    (3*CF^2*\[Alpha]S^2*H[-1, -1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 0, x])/(2*Pi^2*(-1 + x)) + 
    (CF^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*(-1 + x)) + 
    (3*CA*CF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^7) - 
    (6*CF^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x^3) - 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x) + 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*x) + 
    (37*CA*CF*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (50*CF^2*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (278*CA*CF*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (308*CF^2*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (916*CA*CF*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (904*CF^2*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (1200*CF^2*x^7*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 + 
    (640*CA*CF*x^9*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (600*CF^2*x^9*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[-1, -1, 0, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 0, x])/(2*Pi^2*(1 + x)) + 
    (CF^2*\[Alpha]S^2*H[-1, -1, 0, x])/(Pi^2*(1 + x)) + 
    (3*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^9) + 
    (4*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^9) - 
    (4*CA*CF*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^7) - 
    (8*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*x^5) + 
    (CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(Pi^2*x) + 
    (CF^2*x*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2) + 
    (CF^2*x^3*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*H[-1, -1, 1, x])/(2*Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(2*Pi^2*(-1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^9) + 
    (8*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^9) - 
    (8*CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^7) - 
    (16*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^5) - 
    (4*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x^3) + 
    (3*CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x) - 
    (10*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*x) - 
    (38*CA*CF*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (53*CF^2*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (280*CA*CF*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (311*CF^2*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (916*CA*CF*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (904*CF^2*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (1200*CF^2*x^7*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 - 
    (640*CA*CF*x^9*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (600*CF^2*x^9*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[-1, 0, -1, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[-1, 0, -1, x])/(2*Pi^2*(1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, -1, x])/(Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(2*Pi^2*(-1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^9) - 
    (8*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^9) + 
    (8*CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^7) + 
    (16*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^5) + 
    (4*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x^3) - 
    (3*CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x) + 
    (10*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*x) + 
    (38*CA*CF*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (53*CF^2*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (280*CA*CF*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (311*CF^2*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (916*CA*CF*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (904*CF^2*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (1200*CF^2*x^7*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 + 
    (640*CA*CF*x^9*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (600*CF^2*x^9*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[-1, 0, 1, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[-1, 0, 1, x])/(2*Pi^2*(1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 0, 1, x])/(Pi^2*(1 + x)) + 
    (3*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^9) + 
    (4*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^9) - 
    (4*CA*CF*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^7) - 
    (8*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*x^5) + 
    (CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(Pi^2*x) + 
    (CF^2*x*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2) + 
    (CF^2*x^3*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*H[-1, 1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[-1, 1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CF^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*(-1 + x)) + 
    (3*CA*CF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^7) - 
    (6*CF^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x^3) + 
    (5*CA*CF*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x) - 
    (10*CF^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*x) - 
    (39*CA*CF*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (54*CF^2*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (282*CA*CF*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (316*CF^2*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (916*CA*CF*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (904*CF^2*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (1200*CF^2*x^7*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 - 
    (640*CA*CF*x^9*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (600*CF^2*x^9*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[-1, 1, 0, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[-1, 1, 0, x])/(2*Pi^2*(1 + x)) - 
    (CF^2*\[Alpha]S^2*H[-1, 1, 0, x])/(Pi^2*(1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^9) - 
    (4*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^9) + 
    (4*CA*CF*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^7) + 
    (8*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*x^5) - 
    (CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x^3) + 
    (2*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(Pi^2*x) - 
    (CF^2*x*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2) - 
    (CF^2*x^3*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2) - 
    (3*CF^2*\[Alpha]S^2*H[-1, 1, 1, x])/(2*Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, -1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (CF^2*\[Alpha]S^2*H[0, -1, -1, x])/(Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, -1, -1, x])/(Pi^2*x) - 
    (2*CF^2*\[Alpha]S^2*H[0, -1, -1, x])/(Pi^2*x) - 
    (CA*CF*x*\[Alpha]S^2*H[0, -1, -1, x])/Pi^2 + 
    (4*CF^2*x*\[Alpha]S^2*H[0, -1, -1, x])/Pi^2 + 
    (2*CA*CF*x^3*\[Alpha]S^2*H[0, -1, -1, x])/Pi^2 - 
    (2*CF^2*x^3*\[Alpha]S^2*H[0, -1, -1, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[0, -1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CF^2*\[Alpha]S^2*H[0, -1, -1, x])/(Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(-1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(-1 + x)) + 
    (6*CA*CF*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*x) - 
    (12*CF^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*x) - 
    (76*CA*CF*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (104*CF^2*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (16*CF*nf*TF*x*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (560*CA*CF*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (624*CF^2*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (256*CF*nf*TF*x^3*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (1832*CA*CF*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (1808*CF^2*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (1056*CF*nf*TF*x^5*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (2560*CA*CF*x^7*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (2400*CF^2*x^7*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (1600*CF*nf*TF*x^7*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 - 
    (1280*CA*CF*x^9*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (1200*CF^2*x^9*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (800*CF*nf*TF*x^9*\[Alpha]S^2*H[0, -1, 0, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[0, -1, 0, x])/(Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[0, -1, 1, x])/(2*Pi^2*(-1 + x)) - 
    (CF^2*\[Alpha]S^2*H[0, -1, 1, x])/(Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[0, -1, 1, x])/(Pi^2*x) + 
    (2*CF^2*\[Alpha]S^2*H[0, -1, 1, x])/(Pi^2*x) + 
    (CA*CF*x*\[Alpha]S^2*H[0, -1, 1, x])/Pi^2 - 
    (4*CF^2*x*\[Alpha]S^2*H[0, -1, 1, x])/Pi^2 - 
    (2*CA*CF*x^3*\[Alpha]S^2*H[0, -1, 1, x])/Pi^2 + 
    (2*CF^2*x^3*\[Alpha]S^2*H[0, -1, 1, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[0, -1, 1, x])/(2*Pi^2*(1 + x)) - 
    (CF^2*\[Alpha]S^2*H[0, -1, 1, x])/(Pi^2*(1 + x)) - 
    (2*CA*CF*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*(-1 + x)) - 
    (8*CA*CF*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*x) + 
    (16*CF^2*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*x) + 
    (78*CA*CF*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (112*CF^2*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (16*CF*nf*TF*x*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (564*CA*CF*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (628*CF^2*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (256*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (1832*CA*CF*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (1808*CF^2*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (1056*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (2560*CA*CF*x^7*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (2400*CF^2*x^7*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (1600*CF*nf*TF*x^7*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 + 
    (1280*CA*CF*x^9*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (1200*CF^2*x^9*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (800*CF*nf*TF*x^9*\[Alpha]S^2*H[0, 0, -1, x])/Pi^2 - 
    (2*CA*CF*\[Alpha]S^2*H[0, 0, -1, x])/(Pi^2*(1 + x)) + 
    (2*CA*CF*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*(-1 + x)) + 
    (8*CA*CF*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*x) - 
    (16*CF^2*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*x) - 
    (78*CA*CF*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (112*CF^2*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (16*CF*nf*TF*x*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (564*CA*CF*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (628*CF^2*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (256*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (1832*CA*CF*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (1808*CF^2*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (1056*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (2560*CA*CF*x^7*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (2400*CF^2*x^7*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (1600*CF*nf*TF*x^7*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 - 
    (1280*CA*CF*x^9*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (1200*CF^2*x^9*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (800*CF*nf*TF*x^9*\[Alpha]S^2*H[0, 0, 1, x])/Pi^2 + 
    (2*CA*CF*\[Alpha]S^2*H[0, 0, 1, x])/(Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[0, 1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (CF^2*\[Alpha]S^2*H[0, 1, -1, x])/(Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[0, 1, -1, x])/(Pi^2*x) + 
    (2*CF^2*\[Alpha]S^2*H[0, 1, -1, x])/(Pi^2*x) + 
    (CA*CF*x*\[Alpha]S^2*H[0, 1, -1, x])/Pi^2 - 
    (4*CF^2*x*\[Alpha]S^2*H[0, 1, -1, x])/Pi^2 - 
    (2*CA*CF*x^3*\[Alpha]S^2*H[0, 1, -1, x])/Pi^2 + 
    (2*CF^2*x^3*\[Alpha]S^2*H[0, 1, -1, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[0, 1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CF^2*\[Alpha]S^2*H[0, 1, -1, x])/(Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(-1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(-1 + x)) - 
    (6*CA*CF*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*x) + 
    (12*CF^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*x) + 
    (76*CA*CF*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (104*CF^2*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (16*CF*nf*TF*x*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (560*CA*CF*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (624*CF^2*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (256*CF*nf*TF*x^3*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (1832*CA*CF*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (1808*CF^2*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (1056*CF*nf*TF*x^5*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (2560*CA*CF*x^7*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (2400*CF^2*x^7*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (1600*CF*nf*TF*x^7*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 + 
    (1280*CA*CF*x^9*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (1200*CF^2*x^9*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (800*CF*nf*TF*x^9*\[Alpha]S^2*H[0, 1, 0, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[0, 1, 0, x])/(Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, 1, 1, x])/(2*Pi^2*(-1 + x)) + 
    (CF^2*\[Alpha]S^2*H[0, 1, 1, x])/(Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[0, 1, 1, x])/(Pi^2*x) - 
    (2*CF^2*\[Alpha]S^2*H[0, 1, 1, x])/(Pi^2*x) - 
    (CA*CF*x*\[Alpha]S^2*H[0, 1, 1, x])/Pi^2 + 
    (4*CF^2*x*\[Alpha]S^2*H[0, 1, 1, x])/Pi^2 + 
    (2*CA*CF*x^3*\[Alpha]S^2*H[0, 1, 1, x])/Pi^2 - 
    (2*CF^2*x^3*\[Alpha]S^2*H[0, 1, 1, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[0, 1, 1, x])/(2*Pi^2*(1 + x)) + 
    (CF^2*\[Alpha]S^2*H[0, 1, 1, x])/(Pi^2*(1 + x)) + 
    (3*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^9) + 
    (4*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^9) - 
    (4*CA*CF*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^7) - 
    (8*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*x^5) + 
    (CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(Pi^2*x) + 
    (CF^2*x*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2) + 
    (CF^2*x^3*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*H[1, -1, -1, x])/(2*Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[1, -1, 0, x])/(2*Pi^2*(-1 + x)) - 
    (CF^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*(-1 + x)) + 
    (3*CA*CF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^7) - 
    (6*CF^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x^3) + 
    (5*CA*CF*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x) - 
    (10*CF^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*x) - 
    (39*CA*CF*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (54*CF^2*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (282*CA*CF*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (316*CF^2*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (916*CA*CF*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (904*CF^2*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (1200*CF^2*x^7*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 - 
    (640*CA*CF*x^9*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (600*CF^2*x^9*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[1, -1, 0, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[1, -1, 0, x])/(2*Pi^2*(1 + x)) - 
    (CF^2*\[Alpha]S^2*H[1, -1, 0, x])/(Pi^2*(1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^9) - 
    (4*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^9) + 
    (4*CA*CF*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^7) + 
    (8*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*x^5) - 
    (CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x^3) + 
    (2*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(Pi^2*x) - 
    (CF^2*x*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2) - 
    (CF^2*x^3*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2) - 
    (3*CF^2*\[Alpha]S^2*H[1, -1, 1, x])/(2*Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(2*Pi^2*(-1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^9) - 
    (8*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^9) + 
    (8*CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^7) + 
    (16*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^5) + 
    (4*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x^3) - 
    (3*CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x) + 
    (10*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*x) + 
    (38*CA*CF*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (53*CF^2*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (280*CA*CF*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (311*CF^2*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (916*CA*CF*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (904*CF^2*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (1200*CF^2*x^7*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 + 
    (640*CA*CF*x^9*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (600*CF^2*x^9*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[1, 0, -1, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[1, 0, -1, x])/(2*Pi^2*(1 + x)) - 
    (2*CF^2*\[Alpha]S^2*H[1, 0, -1, x])/(Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(2*Pi^2*(-1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*(-1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^9) + 
    (8*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^9) - 
    (8*CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^7) - 
    (16*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^5) - 
    (4*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x^3) + 
    (3*CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x) - 
    (10*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*x) - 
    (38*CA*CF*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (53*CF^2*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (280*CA*CF*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (311*CF^2*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (916*CA*CF*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (904*CF^2*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (1200*CF^2*x^7*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 - 
    (640*CA*CF*x^9*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (600*CF^2*x^9*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[1, 0, 1, x])/Pi^2 + 
    (CA*CF*\[Alpha]S^2*H[1, 0, 1, x])/(2*Pi^2*(1 + x)) + 
    (2*CF^2*\[Alpha]S^2*H[1, 0, 1, x])/(Pi^2*(1 + x)) - 
    (3*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*(-1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^9) - 
    (4*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^9) + 
    (4*CA*CF*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^7) + 
    (8*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^7) - 
    (CA*CF*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*x^5) - 
    (CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^5) + 
    (2*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x^3) + 
    (2*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(Pi^2*x) - 
    (CF^2*x*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2) - 
    (CF^2*x^3*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2) - 
    (3*CF^2*\[Alpha]S^2*H[1, 1, -1, x])/(2*Pi^2*(1 + x)) - 
    (CA*CF*\[Alpha]S^2*H[1, 1, 0, x])/(2*Pi^2*(-1 + x)) + 
    (CF^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*(-1 + x)) + 
    (3*CA*CF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^7) - 
    (6*CF^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x^3) - 
    (CA*CF*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x) + 
    (2*CF^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*x) + 
    (37*CA*CF*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (50*CF^2*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (8*CF*nf*TF*x*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (278*CA*CF*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (308*CF^2*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (128*CF*nf*TF*x^3*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (916*CA*CF*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (904*CF^2*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (528*CF*nf*TF*x^5*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (1280*CA*CF*x^7*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (1200*CF^2*x^7*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (800*CF*nf*TF*x^7*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 + 
    (640*CA*CF*x^9*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (600*CF^2*x^9*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (400*CF*nf*TF*x^9*\[Alpha]S^2*H[1, 1, 0, x])/Pi^2 - 
    (CA*CF*\[Alpha]S^2*H[1, 1, 0, x])/(2*Pi^2*(1 + x)) + 
    (CF^2*\[Alpha]S^2*H[1, 1, 0, x])/(Pi^2*(1 + x)) + 
    (CA*CF*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^9) + 
    (4*CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^9) - 
    (4*CA*CF*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^7) - 
    (8*CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^7) + 
    (CA*CF*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*x^5) + 
    (CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^5) - 
    (2*CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x^3) - 
    (2*CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(Pi^2*x) + 
    (CF^2*x*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2) + 
    (CF^2*x^3*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*H[1, 1, 1, x])/(2*Pi^2*(1 + x)) - 
    (CF*\[Alpha]S*Log[2])/(2*Pi*(-1 + x)) + (CA*CF*\[Alpha]S^2*Log[2])/
     (24*(-1 + x)) + (CF^2*\[Alpha]S^2*Log[2])/(12*(-1 + x)) - 
    (35*CA*CF*\[Alpha]S^2*Log[2])/(144*Pi^2*(-1 + x)) + 
    (17*CF^2*\[Alpha]S^2*Log[2])/(8*Pi^2*(-1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*Log[2])/(36*Pi^2*(-1 + x)) - 
    (3*CF*\[Alpha]S*delta[1 - x]*Log[2])/(4*Pi) + 
    (11*CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2])/48 + 
    (CF^2*\[Alpha]S^2*delta[1 - x]*Log[2])/4 - 
    (35*CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2])/(32*Pi^2) + 
    (45*CF^2*\[Alpha]S^2*delta[1 - x]*Log[2])/(32*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2])/12 + 
    (3*CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2])/(8*Pi^2) - 
    (11*CA*CF*\[Alpha]S^2*H[1, x]*Log[2])/(12*Pi^2*(-1 + x)) - 
    (9*CF^2*\[Alpha]S^2*H[1, x]*Log[2])/(4*Pi^2*(-1 + x)) + 
    (CF*nf*TF*\[Alpha]S^2*H[1, x]*Log[2])/(3*Pi^2*(-1 + x)) + 
    (3*CF^2*\[Alpha]S^2*H[1, 1, x]*Log[2])/(2*Pi^2*(-1 + x)) + 
    (11*CA*CF*\[Alpha]S^2*Log[2]^2)/(24*Pi^2*(-1 + x)) + 
    (9*CF^2*\[Alpha]S^2*Log[2]^2)/(8*Pi^2*(-1 + x)) - 
    (CF*nf*TF*\[Alpha]S^2*Log[2]^2)/(6*Pi^2*(-1 + x)) - 
    (CF*\[Alpha]S*delta[1 - x]*Log[2]^2)/(4*Pi) + 
    (CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/48 + 
    (CF^2*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/24 - 
    (35*CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(288*Pi^2) + 
    (17*CF^2*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(16*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2]^2)/(72*Pi^2) - 
    (3*CF^2*\[Alpha]S^2*H[1, x]*Log[2]^2)/(4*Pi^2*(-1 + x)) + 
    (CF^2*\[Alpha]S^2*Log[2]^3)/(4*Pi^2*(-1 + x)) + 
    (11*CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2]^3)/(72*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*delta[1 - x]*Log[2]^3)/(8*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Log[2]^3)/(18*Pi^2) + 
    (CF^2*\[Alpha]S^2*delta[1 - x]*Log[2]^4)/(16*Pi^2) - 
    (3*CF*\[Alpha]S*PlusD[1 - x, 0])/(4*Pi) + 
    (11*CA*CF*\[Alpha]S^2*PlusD[1 - x, 0])/48 + 
    (CF^2*\[Alpha]S^2*PlusD[1 - x, 0])/4 - 
    (35*CA*CF*\[Alpha]S^2*PlusD[1 - x, 0])/(32*Pi^2) + 
    (45*CF^2*\[Alpha]S^2*PlusD[1 - x, 0])/(32*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - x, 0])/12 + 
    (3*CF*nf*TF*\[Alpha]S^2*PlusD[1 - x, 0])/(8*Pi^2) - 
    (CF*\[Alpha]S*Log[2]*PlusD[1 - x, 0])/(2*Pi) + 
    (CA*CF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/24 + 
    (CF^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/12 - 
    (35*CA*CF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(144*Pi^2) + 
    (17*CF^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(8*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 0])/(36*Pi^2) + 
    (11*CA*CF*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 0])/(24*Pi^2) + 
    (9*CF^2*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 0])/(8*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 0])/(6*Pi^2) + 
    (CF^2*\[Alpha]S^2*Log[2]^3*PlusD[1 - x, 0])/(4*Pi^2) - 
    (CF*\[Alpha]S*PlusD[1 - x, 1])/(2*Pi) + 
    (CA*CF*\[Alpha]S^2*PlusD[1 - x, 1])/24 + 
    (CF^2*\[Alpha]S^2*PlusD[1 - x, 1])/12 - 
    (35*CA*CF*\[Alpha]S^2*PlusD[1 - x, 1])/(144*Pi^2) + 
    (17*CF^2*\[Alpha]S^2*PlusD[1 - x, 1])/(8*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - x, 1])/(36*Pi^2) + 
    (11*CA*CF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 1])/(12*Pi^2) + 
    (9*CF^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 1])/(4*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*Log[2]*PlusD[1 - x, 1])/(3*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*Log[2]^2*PlusD[1 - x, 1])/(4*Pi^2) + 
    (11*CA*CF*\[Alpha]S^2*PlusD[1 - x, 2])/(24*Pi^2) + 
    (9*CF^2*\[Alpha]S^2*PlusD[1 - x, 2])/(8*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - x, 2])/(6*Pi^2) + 
    (3*CF^2*\[Alpha]S^2*Log[2]*PlusD[1 - x, 2])/(4*Pi^2) + 
    (CF^2*\[Alpha]S^2*PlusD[1 - x, 3])/(4*Pi^2) + 
    (3*CF*\[Alpha]S*PlusD[x, 0])/(4*Pi) - (25*CA*CF*\[Alpha]S^2*PlusD[x, 0])/
     72 + (43*CF^2*\[Alpha]S^2*PlusD[x, 0])/72 + 
    (17683*CA*CF*\[Alpha]S^2*PlusD[x, 0])/(2700*Pi^2) - 
    (8263*CF^2*\[Alpha]S^2*PlusD[x, 0])/(1728*Pi^2) - 
    (4913*CF*nf*TF*\[Alpha]S^2*PlusD[x, 0])/(3600*Pi^2) - 
    (107*CA*CF*\[Alpha]S^2*PlusD[x, 1])/(60*Pi^2) + 
    (25*CF^2*\[Alpha]S^2*PlusD[x, 1])/(16*Pi^2) + 
    (53*CF*nf*TF*\[Alpha]S^2*PlusD[x, 1])/(120*Pi^2) - 
    (CA*CF*\[Alpha]S^2*Zeta[3])/(2*Pi^2*(-1 + x)) + 
    (2*CF^2*\[Alpha]S^2*Zeta[3])/(Pi^2*(-1 + x)) - 
    (53*CA*CF*x*\[Alpha]S^2*Zeta[3])/Pi^2 + (70*CF^2*x*\[Alpha]S^2*Zeta[3])/
     Pi^2 + (12*CF*nf*TF*x*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (412*CA*CF*x^3*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (452*CF^2*x^3*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (192*CF*nf*TF*x^3*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (1374*CA*CF*x^5*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (1356*CF^2*x^5*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (792*CF*nf*TF*x^5*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (1920*CA*CF*x^7*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (1800*CF^2*x^7*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (1200*CF*nf*TF*x^7*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (960*CA*CF*x^9*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (900*CF^2*x^9*\[Alpha]S^2*Zeta[3])/Pi^2 + 
    (600*CF*nf*TF*x^9*\[Alpha]S^2*Zeta[3])/Pi^2 - 
    (5*CA*CF*\[Alpha]S^2*Zeta[3])/(4*Pi^2*(1 + x)) + 
    (5*CF^2*\[Alpha]S^2*Zeta[3])/(2*Pi^2*(1 + x)) + 
    (91*CA*CF*\[Alpha]S^2*delta[1 - x]*Zeta[3])/(24*Pi^2) - 
    (5*CF^2*\[Alpha]S^2*delta[1 - x]*Zeta[3])/Pi^2 + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - x]*Zeta[3])/(6*Pi^2) + 
    (9*CA*CF*\[Alpha]S^2*delta[x]*Zeta[3])/(4*Pi^2) - 
    (21*CF^2*\[Alpha]S^2*delta[x]*Zeta[3])/(4*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*delta[x]*Zeta[3])/(2*Pi^2) + 
    (3*CA*CF*\[Alpha]S^2*delta[1 - x]*Log[2]*Zeta[3])/(4*Pi^2) - 
    (CF^2*\[Alpha]S^2*delta[1 - x]*Log[2]*Zeta[3])/(2*Pi^2) + 
    (3*CA*CF*\[Alpha]S^2*PlusD[1 - x, 0]*Zeta[3])/(4*Pi^2) - 
    (CF^2*\[Alpha]S^2*PlusD[1 - x, 0]*Zeta[3])/(2*Pi^2) + 
    (CA*CF*\[Alpha]S^2*PlusD[x, 0]*Zeta[3])/(2*Pi^2) - 
    (CF^2*\[Alpha]S^2*PlusD[x, 0]*Zeta[3])/Pi^2


==> anc/EEC_zTo0.m <==
EEC0[g] = delta[z]/2 + (3311*CA*\[Alpha]S*delta[z])/(1200*Pi) - 
    (1447*nf*TF*\[Alpha]S*delta[z])/(1200*Pi) - 
    (18337*CA^2*\[Alpha]S^2*delta[z])/43200 + 
    (31760837*CA^2*\[Alpha]S^2*delta[z])/(1620000*Pi^2) + 
    (11*CA^2*Pi^2*\[Alpha]S^2*delta[z])/720 + 
    (2891*CA*nf*TF*\[Alpha]S^2*delta[z])/10800 - 
    (23*CF*nf*TF*\[Alpha]S^2*delta[z])/480 - 
    (183628817*CA*nf*TF*\[Alpha]S^2*delta[z])/(12960000*Pi^2) - 
    (249491*CF*nf*TF*\[Alpha]S^2*delta[z])/(96000*Pi^2) - 
    (11*nf^2*TF^2*\[Alpha]S^2*delta[z])/180 + 
    (274091*nf^2*TF^2*\[Alpha]S^2*delta[z])/(108000*Pi^2) - 
    (2848781959459*CA^3*\[Alpha]S^3*delta[z])/(23328000000*Pi^3) + 
    (41955469*CA^3*\[Alpha]S^3*delta[z])/(12960000*Pi) + 
    (159037*CA^3*Pi*\[Alpha]S^3*delta[z])/648000 + 
    (461056160947*CA^2*nf*TF*\[Alpha]S^3*delta[z])/(5832000000*Pi^3) + 
    (145160538401*CA*CF*nf*TF*\[Alpha]S^3*delta[z])/(6220800000*Pi^3) - 
    (5525855233*CF^2*nf*TF*\[Alpha]S^3*delta[z])/(497664000*Pi^3) - 
    (34701497*CA^2*nf*TF*\[Alpha]S^3*delta[z])/(19440000*Pi) - 
    (3384109*CA*CF*nf*TF*\[Alpha]S^3*delta[z])/(3110400*Pi) + 
    (15286157*CF^2*nf*TF*\[Alpha]S^3*delta[z])/(15552000*Pi) - 
    (9803*CA^2*nf*Pi*TF*\[Alpha]S^3*delta[z])/86400 + 
    (27487*CA*CF*nf*Pi*TF*\[Alpha]S^3*delta[z])/324000 - 
    (53633*CF^2*nf*Pi*TF*\[Alpha]S^3*delta[z])/648000 + 
    (3151537583*CA*nf^2*TF^2*\[Alpha]S^3*delta[z])/(933120000*Pi^3) - 
    (29209461221*CF*nf^2*TF^2*\[Alpha]S^3*delta[z])/(6220800000*Pi^3) - 
    (679477*CA*nf^2*TF^2*\[Alpha]S^3*delta[z])/(3888000*Pi) + 
    (56221*CF*nf^2*TF^2*\[Alpha]S^3*delta[z])/(432000*Pi) - 
    (CA*nf^2*Pi*TF^2*\[Alpha]S^3*delta[z])/405 - 
    (1500917*nf^3*TF^3*\[Alpha]S^3*delta[z])/(1620000*Pi^3) + 
    (127*nf^3*TF^3*\[Alpha]S^3*delta[z])/(2700*Pi) + 
    (\[Alpha]S^3*delta[z]*hf[g, 3, 0])/Pi^3 + 
    (\[Alpha]S^3*delta[z]*hf[q, 3, 0])/Pi^3 + 
    (\[Alpha]S^3*delta[z]*jf[g, 3, 0])/(2*Pi^3) + 
    (7*CA*\[Alpha]S*PlusD[z, 0])/(20*Pi) + (nf*TF*\[Alpha]S*PlusD[z, 0])/
     (20*Pi) + (97*CA^2*\[Alpha]S^2*PlusD[z, 0])/720 + 
    (138427*CA^2*\[Alpha]S^2*PlusD[z, 0])/(54000*Pi^2) - 
    (7*CA*nf*TF*\[Alpha]S^2*PlusD[z, 0])/360 - 
    (201371*CA*nf*TF*\[Alpha]S^2*PlusD[z, 0])/(216000*Pi^2) + 
    (9*CF*nf*TF*\[Alpha]S^2*PlusD[z, 0])/(800*Pi^2) - 
    (43*nf^2*TF^2*\[Alpha]S^2*PlusD[z, 0])/(240*Pi^2) + 
    (27427101089*CA^3*\[Alpha]S^3*PlusD[z, 0])/(1555200000*Pi^3) + 
    (393791*CA^3*\[Alpha]S^3*PlusD[z, 0])/(432000*Pi) - 
    (703*CA^3*Pi*\[Alpha]S^3*PlusD[z, 0])/17280 - 
    (20505532753*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(1555200000*Pi^3) - 
    (920638547*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(311040000*Pi^3) + 
    (313657*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(777600*Pi^3) - 
    (1110077*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(2592000*Pi) + 
    (6527*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(103680*Pi) - 
    (24037*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(172800*Pi) + 
    (101*CA^2*nf*Pi*TF*\[Alpha]S^3*PlusD[z, 0])/4320 + 
    (203*CA*CF*nf*Pi*TF*\[Alpha]S^3*PlusD[z, 0])/43200 - 
    (77*CF^2*nf*Pi*TF*\[Alpha]S^3*PlusD[z, 0])/10800 + 
    (4918969*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(2430000*Pi^3) - 
    (14843579*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(25920000*Pi^3) - 
    (27*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(800*Pi) + 
    (21*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(3200*Pi) + 
    (170893*nf^3*TF^3*\[Alpha]S^3*PlusD[z, 0])/(324000*Pi^3) - 
    (nf^3*TF^3*\[Alpha]S^3*PlusD[z, 0])/(60*Pi) - 
    (91*CA^2*\[Alpha]S^2*PlusD[z, 1])/(1200*Pi^2) + 
    (89*CA*nf*TF*\[Alpha]S^2*PlusD[z, 1])/(400*Pi^2) - 
    (7*CF*nf*TF*\[Alpha]S^2*PlusD[z, 1])/(80*Pi^2) + 
    (nf^2*TF^2*\[Alpha]S^2*PlusD[z, 1])/(30*Pi^2) - 
    (22091*CA^3*\[Alpha]S^3*PlusD[z, 1])/(129600*Pi^3) - 
    (3571*CA^3*\[Alpha]S^3*PlusD[z, 1])/(21600*Pi) + 
    (14933*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(6480*Pi^3) - 
    (3140863*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(2592000*Pi^3) + 
    (97169*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(207360*Pi^3) + 
    (4187*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(21600*Pi) + 
    (7*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(270*Pi) - 
    (301*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(4320*Pi) - 
    (176981*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 1])/(216000*Pi^3) + 
    (149657*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 1])/(288000*Pi^3) - 
    (CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 1])/(72*Pi) - 
    (283*nf^3*TF^3*\[Alpha]S^3*PlusD[z, 1])/(1800*Pi^3) + 
    (1547*CA^3*\[Alpha]S^3*PlusD[z, 2])/(36000*Pi^3) - 
    (41*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 2])/(250*Pi^3) + 
    (1463*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 2])/(14400*Pi^3) - 
    (35*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 2])/(768*Pi^3) + 
    (133*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 2])/(1440*Pi^3) - 
    (1631*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 2])/(28800*Pi^3) + 
    (nf^3*TF^3*\[Alpha]S^3*PlusD[z, 2])/(60*Pi^3) - 
    (121*CA^2*\[Alpha]S^2*delta[z]*Zeta[3])/(24*Pi^2) - 
    (CA*nf*TF*\[Alpha]S^2*delta[z]*Zeta[3])/(30*Pi^2) + 
    (28*CF*nf*TF*\[Alpha]S^2*delta[z]*Zeta[3])/(15*Pi^2) - 
    (275659*CA^3*\[Alpha]S^3*delta[z]*Zeta[3])/(36000*Pi^3) + 
    (17*CA^3*\[Alpha]S^3*delta[z]*Zeta[3])/(45*Pi) + 
    (14989*CA^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(4000*Pi^3) - 
    (162623*CA*CF*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(24000*Pi^3) + 
    (449497*CF^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(48000*Pi^3) - 
    (11*CA^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(40*Pi) - 
    (7*CA*CF*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(360*Pi) + 
    (7*CF^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(180*Pi) - 
    (367*CA*nf^2*TF^2*\[Alpha]S^3*delta[z]*Zeta[3])/(144*Pi^3) - 
    (5863*CF*nf^2*TF^2*\[Alpha]S^3*delta[z]*Zeta[3])/(7200*Pi^3) + 
    (nf^3*TF^3*\[Alpha]S^3*delta[z]*Zeta[3])/(15*Pi^3) - 
    (CA^2*\[Alpha]S^2*PlusD[z, 0]*Zeta[3])/(4*Pi^2) + 
    (3263*CA^3*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(1600*Pi^3) - 
    (1181*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(225*Pi^3) + 
    (3569*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(3600*Pi^3) + 
    (4241*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(3600*Pi^3) + 
    (41*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(90*Pi^3) + 
    (2*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(5*Pi^3) + 
    (13*CA^3*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(120*Pi^3) - 
    (11*CA^2*nf*TF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(40*Pi^3) - 
    (7*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(120*Pi^3) + 
    (7*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(60*Pi^3) - 
    (5*CA^3*\[Alpha]S^3*delta[z]*Zeta[3]^2)/(2*Pi^3) - 
    (7*CA^3*\[Alpha]S^3*delta[z]*Zeta[5])/(20*Pi^3) - 
    (CA^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[5])/(20*Pi^3) + 
    (3*CA^3*\[Alpha]S^3*PlusD[z, 0]*Zeta[5])/(4*Pi^3)
 
EEC0[q] = delta[z]/2 + (13*CF*\[Alpha]S*delta[z])/(96*Pi) - 
    (373*CA*CF*\[Alpha]S^2*delta[z])/4320 + (109*CF^2*\[Alpha]S^2*delta[z])/
     1152 - (3032011*CA*CF*\[Alpha]S^2*delta[z])/(2592000*Pi^2) + 
    (208219*CF^2*\[Alpha]S^2*delta[z])/(82944*Pi^2) - 
    (11*CA*CF*Pi^2*\[Alpha]S^2*delta[z])/720 + 
    (11*CF^2*Pi^2*\[Alpha]S^2*delta[z])/360 + 
    (11*CF*nf*TF*\[Alpha]S^2*delta[z])/320 - 
    (751777*CF*nf*TF*\[Alpha]S^2*delta[z])/(1728000*Pi^2) + 
    (10370905343*CA^2*CF*\[Alpha]S^3*delta[z])/(2488320000*Pi^3) - 
    (236272477921*CA*CF^2*\[Alpha]S^3*delta[z])/(995328000*Pi^3) + 
    (3106755973*CF^3*\[Alpha]S^3*delta[z])/(15925248*Pi^3) + 
    (10721441*CA^2*CF*\[Alpha]S^3*delta[z])/(62208000*Pi) + 
    (138731327*CA*CF^2*\[Alpha]S^3*delta[z])/(12441600*Pi) - 
    (5117801*CF^3*\[Alpha]S^3*delta[z])/(497664*Pi) - 
    (27137*CA^2*CF*Pi*\[Alpha]S^3*delta[z])/1036800 - 
    (1681*CA*CF^2*Pi*\[Alpha]S^3*delta[z])/103680 + 
    (14731*CF^3*Pi*\[Alpha]S^3*delta[z])/103680 - 
    (8833362149*CA*CF*nf*TF*\[Alpha]S^3*delta[z])/(2488320000*Pi^3) + 
    (23842803043*CF^2*nf*TF*\[Alpha]S^3*delta[z])/(552960000*Pi^3) + 
    (2564959*CA*CF*nf*TF*\[Alpha]S^3*delta[z])/(31104000*Pi) - 
    (1320797*CF^2*nf*TF*\[Alpha]S^3*delta[z])/(1036800*Pi) + 
    (1457*CA*CF*nf*Pi*TF*\[Alpha]S^3*delta[z])/518400 - 
    (601*CF^2*nf*Pi*TF*\[Alpha]S^3*delta[z])/17280 - 
    (1405957*CF*nf^2*TF^2*\[Alpha]S^3*delta[z])/(2592000*Pi^3) + 
    (2983*CF*nf^2*TF^2*\[Alpha]S^3*delta[z])/(129600*Pi) + 
    (\[Alpha]S^3*delta[z]*hf[g, 3, 0])/Pi^3 + 
    (\[Alpha]S^3*delta[z]*hf[q, 3, 0])/Pi^3 + 
    (\[Alpha]S^3*delta[z]*jf[q, 3, 0])/(2*Pi^3) + 
    (3*CF*\[Alpha]S*PlusD[z, 0])/(8*Pi) - (25*CA*CF*\[Alpha]S^2*PlusD[z, 0])/
     144 + (43*CF^2*\[Alpha]S^2*PlusD[z, 0])/144 + 
    (17683*CA*CF*\[Alpha]S^2*PlusD[z, 0])/(5400*Pi^2) - 
    (8263*CF^2*\[Alpha]S^2*PlusD[z, 0])/(3456*Pi^2) - 
    (4913*CF*nf*TF*\[Alpha]S^2*PlusD[z, 0])/(7200*Pi^2) + 
    (964892417*CA^2*CF*\[Alpha]S^3*PlusD[z, 0])/(34560000*Pi^3) - 
    (105395741*CA*CF^2*\[Alpha]S^3*PlusD[z, 0])/(3317760*Pi^3) + 
    (742433*CF^3*\[Alpha]S^3*PlusD[z, 0])/(124416*Pi^3) - 
    (906257*CA^2*CF*\[Alpha]S^3*PlusD[z, 0])/(1036800*Pi) + 
    (137305*CA*CF^2*\[Alpha]S^3*PlusD[z, 0])/(82944*Pi) - 
    (18805*CF^3*\[Alpha]S^3*PlusD[z, 0])/(82944*Pi) - 
    (481*CA^2*CF*Pi*\[Alpha]S^3*PlusD[z, 0])/34560 + 
    (847*CA*CF^2*Pi*\[Alpha]S^3*PlusD[z, 0])/11520 - 
    (167*CF^3*Pi*\[Alpha]S^3*PlusD[z, 0])/1728 - 
    (1025118113*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(69120000*Pi^3) + 
    (164829499*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(15552000*Pi^3) + 
    (379579*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(1036800*Pi) - 
    (15161*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0])/(23040*Pi) - 
    (59*CA*CF*nf*Pi*TF*\[Alpha]S^3*PlusD[z, 0])/4320 + 
    (59*CF^2*nf*Pi*TF*\[Alpha]S^3*PlusD[z, 0])/2160 + 
    (88031*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(72000*Pi^3) + 
    (CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 0])/(80*Pi) - 
    (107*CA*CF*\[Alpha]S^2*PlusD[z, 1])/(240*Pi^2) + 
    (25*CF^2*\[Alpha]S^2*PlusD[z, 1])/(64*Pi^2) + 
    (53*CF*nf*TF*\[Alpha]S^2*PlusD[z, 1])/(480*Pi^2) - 
    (2916859*CA^2*CF*\[Alpha]S^3*PlusD[z, 1])/(432000*Pi^3) + 
    (105425*CA*CF^2*\[Alpha]S^3*PlusD[z, 1])/(9216*Pi^3) - 
    (723533*CF^3*\[Alpha]S^3*PlusD[z, 1])/(165888*Pi^3) + 
    (503*CA^2*CF*\[Alpha]S^3*PlusD[z, 1])/(1920*Pi) - 
    (275*CA*CF^2*\[Alpha]S^3*PlusD[z, 1])/(288*Pi) + 
    (1849*CF^3*\[Alpha]S^3*PlusD[z, 1])/(3456*Pi) + 
    (6644267*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(1728000*Pi^3) - 
    (6760183*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(2073600*Pi^3) - 
    (9*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(80*Pi) + 
    (13*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1])/(54*Pi) - 
    (8867*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 1])/(21600*Pi^3) + 
    (8059*CA^2*CF*\[Alpha]S^3*PlusD[z, 2])/(19200*Pi^3) - 
    (85*CA*CF^2*\[Alpha]S^3*PlusD[z, 2])/(144*Pi^3) + 
    (625*CF^3*\[Alpha]S^3*PlusD[z, 2])/(3072*Pi^3) - 
    (16259*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 2])/(57600*Pi^3) + 
    (4619*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 2])/(23040*Pi^3) + 
    (23*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[z, 2])/(720*Pi^3) + 
    (9*CA*CF*\[Alpha]S^2*delta[z]*Zeta[3])/(4*Pi^2) - 
    (21*CF^2*\[Alpha]S^2*delta[z]*Zeta[3])/(4*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*delta[z]*Zeta[3])/(2*Pi^2) + 
    (469499*CA^2*CF*\[Alpha]S^3*delta[z]*Zeta[3])/(115200*Pi^3) + 
    (18571529*CA*CF^2*\[Alpha]S^3*delta[z]*Zeta[3])/(172800*Pi^3) - 
    (1462315*CF^3*\[Alpha]S^3*delta[z]*Zeta[3])/(13824*Pi^3) + 
    (7*CA^2*CF*\[Alpha]S^3*delta[z]*Zeta[3])/(288*Pi) - 
    (565*CA*CF^2*\[Alpha]S^3*delta[z]*Zeta[3])/(288*Pi) + 
    (35*CF^3*\[Alpha]S^3*delta[z]*Zeta[3])/(16*Pi) - 
    (3421*CA*CF*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(14400*Pi^3) - 
    (41077*CF^2*nf*TF*\[Alpha]S^3*delta[z]*Zeta[3])/(3200*Pi^3) + 
    (7*CF*nf^2*TF^2*\[Alpha]S^3*delta[z]*Zeta[3])/(180*Pi^3) + 
    (CA*CF*\[Alpha]S^2*PlusD[z, 0]*Zeta[3])/(4*Pi^2) - 
    (CF^2*\[Alpha]S^2*PlusD[z, 0]*Zeta[3])/(2*Pi^2) - 
    (47483*CA^2*CF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(5760*Pi^3) + 
    (2651*CA*CF^2*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(240*Pi^3) + 
    (13*CF^3*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(16*Pi^3) + 
    (CA^2*CF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(16*Pi) - 
    (3*CA*CF^2*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(16*Pi) + 
    (CF^3*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(8*Pi) + 
    (3679*CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(960*Pi^3) - 
    (3997*CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 0]*Zeta[3])/(720*Pi^3) - 
    (37*CA^2*CF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(96*Pi^3) + 
    (131*CA*CF^2*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(96*Pi^3) - 
    (43*CF^3*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(48*Pi^3) + 
    (CA*CF*nf*TF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(6*Pi^3) - 
    (CF^2*nf*TF*\[Alpha]S^3*PlusD[z, 1]*Zeta[3])/(3*Pi^3) + 
    (5*CA*CF^2*\[Alpha]S^3*delta[z]*Zeta[3]^2)/(2*Pi^3) - 
    (5*CF^3*\[Alpha]S^3*delta[z]*Zeta[3]^2)/Pi^3 - 
    (39*CA*CF^2*\[Alpha]S^3*delta[z]*Zeta[5])/(16*Pi^3) + 
    (33*CF^3*\[Alpha]S^3*delta[z]*Zeta[5])/(16*Pi^3) + 
    (7*CA^2*CF*\[Alpha]S^3*PlusD[z, 0]*Zeta[5])/(8*Pi^3) - 
    (27*CA*CF^2*\[Alpha]S^3*PlusD[z, 0]*Zeta[5])/(8*Pi^3) + 
    (13*CF^3*\[Alpha]S^3*PlusD[z, 0]*Zeta[5])/(4*Pi^3)


==> anc/EEC_zTo1.m <==
EEC1[g] = delta[1 - z]/2 + (65*CA*\[Alpha]S*delta[1 - z])/(72*Pi) - 
    (CA*Pi*\[Alpha]S*delta[1 - z])/12 - (5*nf*TF*\[Alpha]S*delta[1 - z])/
     (36*Pi) - (65*CA^2*\[Alpha]S^2*delta[1 - z])/288 + 
    (17515*CA^2*\[Alpha]S^2*delta[1 - z])/(3456*Pi^2) + 
    (CA^2*Pi^2*\[Alpha]S^2*delta[1 - z])/36 + 
    (5*CA*nf*TF*\[Alpha]S^2*delta[1 - z])/144 - 
    (1657*CA*nf*TF*\[Alpha]S^2*delta[1 - z])/(864*Pi^2) - 
    (29*CF*nf*TF*\[Alpha]S^2*delta[1 - z])/(12*Pi^2) - 
    (17*nf^2*TF^2*\[Alpha]S^2*delta[1 - z])/(864*Pi^2) + 
    (14650931*CA^3*\[Alpha]S^3*delta[1 - z])/(466560*Pi^3) - 
    (50077*CA^3*\[Alpha]S^3*delta[1 - z])/(20736*Pi) - 
    (229*CA^3*Pi*\[Alpha]S^3*delta[1 - z])/4320 - 
    (197*CA^3*Pi^3*\[Alpha]S^3*delta[1 - z])/20160 - 
    (3381919*CA^2*nf*TF*\[Alpha]S^3*delta[1 - z])/(155520*Pi^3) - 
    (189683*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z])/(8640*Pi^3) + 
    (313*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z])/(192*Pi^3) + 
    (4127*CA^2*nf*TF*\[Alpha]S^3*delta[1 - z])/(2592*Pi) + 
    (449*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z])/(576*Pi) + 
    (2069*CA^2*nf*Pi*TF*\[Alpha]S^3*delta[1 - z])/20736 + 
    (CA*CF*nf*Pi*TF*\[Alpha]S^3*delta[1 - z])/720 + 
    (105647*CA*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(38880*Pi^3) + 
    (8983*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(1728*Pi^3) - 
    (155*CA*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(648*Pi) - 
    (23*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(216*Pi) - 
    (71*CA*nf^2*Pi*TF^2*\[Alpha]S^3*delta[1 - z])/3240 - 
    (CF*nf^2*Pi*TF^2*\[Alpha]S^3*delta[1 - z])/1620 + 
    (511*nf^3*TF^3*\[Alpha]S^3*delta[1 - z])/(5832*Pi^3) - 
    (11*CA*\[Alpha]S*PlusD[1 - z, 0])/(12*Pi) + 
    (nf*TF*\[Alpha]S*PlusD[1 - z, 0])/(3*Pi) + 
    (77*CA^2*\[Alpha]S^2*PlusD[1 - z, 0])/144 - 
    (907*CA^2*\[Alpha]S^2*PlusD[1 - z, 0])/(288*Pi^2) - 
    (7*CA*nf*TF*\[Alpha]S^2*PlusD[1 - z, 0])/36 + 
    (233*CA*nf*TF*\[Alpha]S^2*PlusD[1 - z, 0])/(144*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - z, 0])/(4*Pi^2) - 
    (5*nf^2*TF^2*\[Alpha]S^2*PlusD[1 - z, 0])/(36*Pi^2) - 
    (40733*CA^3*\[Alpha]S^3*PlusD[1 - z, 0])/(2592*Pi^3) + 
    (3779*CA^3*\[Alpha]S^3*PlusD[1 - z, 0])/(1296*Pi) - 
    (77*CA^3*Pi*\[Alpha]S^3*PlusD[1 - z, 0])/360 + 
    (18079*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(1728*Pi^3) + 
    (4261*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(576*Pi^3) - 
    (CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(32*Pi^3) - 
    (545*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(324*Pi) - 
    (7*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(48*Pi) + 
    (7*CA^2*nf*Pi*TF*\[Alpha]S^3*PlusD[1 - z, 0])/90 - 
    (13*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(8*Pi^3) - 
    (89*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(36*Pi^3) + 
    (65*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(324*Pi) - 
    (17*nf^3*TF^3*\[Alpha]S^3*PlusD[1 - z, 0])/(648*Pi^3) - 
    (CA*\[Alpha]S*PlusD[1 - z, 1])/(2*Pi) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - z, 1])/8 + 
    (11*CA^2*\[Alpha]S^2*PlusD[1 - z, 1])/(16*Pi^2) - 
    (17*CA*nf*TF*\[Alpha]S^2*PlusD[1 - z, 1])/(12*Pi^2) + 
    (nf^2*TF^2*\[Alpha]S^2*PlusD[1 - z, 1])/(3*Pi^2) + 
    (12719*CA^3*\[Alpha]S^3*PlusD[1 - z, 1])/(3456*Pi^3) - 
    (275*CA^3*\[Alpha]S^3*PlusD[1 - z, 1])/(144*Pi) - 
    (61*CA^3*Pi*\[Alpha]S^3*PlusD[1 - z, 1])/1440 - 
    (2173*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(288*Pi^3) + 
    (133*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(96*Pi^3) + 
    (61*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(36*Pi) + 
    (811*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(288*Pi^3) + 
    (7*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(12*Pi^3) - 
    (CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(3*Pi) - 
    (5*nf^3*TF^3*\[Alpha]S^3*PlusD[1 - z, 1])/(27*Pi^3) + 
    (11*CA^2*\[Alpha]S^2*PlusD[1 - z, 2])/(6*Pi^2) - 
    (2*CA*nf*TF*\[Alpha]S^2*PlusD[1 - z, 2])/(3*Pi^2) + 
    (9589*CA^3*\[Alpha]S^3*PlusD[1 - z, 2])/(1728*Pi^3) - 
    (77*CA^3*\[Alpha]S^3*PlusD[1 - z, 2])/(72*Pi) - 
    (731*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(864*Pi^3) - 
    (CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(2*Pi^3) + 
    (7*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(18*Pi) - 
    (241*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 2])/(216*Pi^3) + 
    (2*nf^3*TF^3*\[Alpha]S^3*PlusD[1 - z, 2])/(9*Pi^3) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - z, 3])/(4*Pi^2) - 
    (2315*CA^3*\[Alpha]S^3*PlusD[1 - z, 3])/(864*Pi^3) - 
    (CA^3*\[Alpha]S^3*PlusD[1 - z, 3])/(12*Pi) + 
    (563*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 3])/(216*Pi^3) - 
    (29*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 3])/(54*Pi^3) - 
    (275*CA^3*\[Alpha]S^3*PlusD[1 - z, 4])/(288*Pi^3) + 
    (25*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 4])/(72*Pi^3) - 
    (CA^3*\[Alpha]S^3*PlusD[1 - z, 5])/(16*Pi^3) - 
    (11*CA^2*\[Alpha]S^2*delta[1 - z]*Zeta[3])/(4*Pi^2) - 
    (CA*nf*TF*\[Alpha]S^2*delta[1 - z]*Zeta[3])/Pi^2 + 
    (2*CF*nf*TF*\[Alpha]S^2*delta[1 - z]*Zeta[3])/Pi^2 - 
    (135761*CA^3*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(4320*Pi^3) + 
    (17*CA^3*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(96*Pi) + 
    (27833*CA^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(2880*Pi^3) + 
    (7627*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(720*Pi^3) + 
    (37*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(8*Pi^3) + 
    (83*CA^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(288*Pi) - 
    (13*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(36*Pi) - 
    (157*CA*nf^2*TF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(360*Pi^3) - 
    (11*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(3*Pi^3) + 
    (4*nf^3*TF^3*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(27*Pi^3) + 
    (CA^2*\[Alpha]S^2*PlusD[1 - z, 0]*Zeta[3])/(4*Pi^2) + 
    (20*CA^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(9*Pi^3) - 
    (CA^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(6*Pi) + 
    (109*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(24*Pi^3) - 
    (11*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(2*Pi^3) - 
    (17*CA*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(9*Pi^3) + 
    (2*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/Pi^3 - 
    (55*CA^3*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(12*Pi^3) + 
    (25*CA^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(6*Pi^3) - 
    (5*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(2*Pi^3) - 
    (11*CA^3*\[Alpha]S^3*PlusD[1 - z, 2]*Zeta[3])/(8*Pi^3) - 
    (7*CA^3*\[Alpha]S^3*delta[1 - z]*Zeta[3]^2)/(8*Pi^3) + 
    (133*CA^3*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(12*Pi^3) - 
    (79*CA^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(24*Pi^3) + 
    (25*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(4*Pi^3) - 
    (15*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(2*Pi^3) - 
    (7*CA^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[5])/(4*Pi^3)
 
EEC1[q] = delta[1 - z]/2 - (CF*\[Alpha]S*delta[1 - z])/Pi - 
    (CF*Pi*\[Alpha]S*delta[1 - z])/12 - (13*CA*CF*\[Alpha]S^2*delta[1 - z])/
     108 + (49*CF^2*\[Alpha]S^2*delta[1 - z])/96 - 
    (191*CA*CF*\[Alpha]S^2*delta[1 - z])/(72*Pi^2) + 
    (41*CF^2*\[Alpha]S^2*delta[1 - z])/(48*Pi^2) - 
    (CA*CF*Pi^2*\[Alpha]S^2*delta[1 - z])/180 + 
    (CF^2*Pi^2*\[Alpha]S^2*delta[1 - z])/30 + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - z])/54 + 
    (29*CF*nf*TF*\[Alpha]S^2*delta[1 - z])/(36*Pi^2) - 
    (3469*CA^2*CF*\[Alpha]S^3*delta[1 - z])/(324*Pi^3) + 
    (10169*CA*CF^2*\[Alpha]S^3*delta[1 - z])/(1728*Pi^3) - 
    (337*CF^3*\[Alpha]S^3*delta[1 - z])/(192*Pi^3) - 
    (31*CA^2*CF*\[Alpha]S^3*delta[1 - z])/(243*Pi) + 
    (2729*CA*CF^2*\[Alpha]S^3*delta[1 - z])/(1152*Pi) - 
    (1049*CF^3*\[Alpha]S^3*delta[1 - z])/(1152*Pi) + 
    (763*CA^2*CF*Pi*\[Alpha]S^3*delta[1 - z])/20736 + 
    (17*CA*CF^2*Pi*\[Alpha]S^3*delta[1 - z])/405 - 
    (349*CF^3*Pi*\[Alpha]S^3*delta[1 - z])/1440 + 
    (59*CA^2*CF*Pi^3*\[Alpha]S^3*delta[1 - z])/60480 + 
    (11*CA*CF^2*Pi^3*\[Alpha]S^3*delta[1 - z])/30240 - 
    (CF^3*Pi^3*\[Alpha]S^3*delta[1 - z])/90 + 
    (7813*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z])/(1296*Pi^3) - 
    (37*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z])/(216*Pi^3) - 
    (1663*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z])/(7776*Pi) - 
    (985*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z])/(1728*Pi) - 
    (29*CA*CF*nf*Pi*TF*\[Alpha]S^3*delta[1 - z])/2592 + 
    (29*CF^2*nf*Pi*TF*\[Alpha]S^3*delta[1 - z])/12960 - 
    (131*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(162*Pi^3) + 
    (77*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z])/(972*Pi) - 
    (CF*nf^2*Pi*TF^2*\[Alpha]S^3*delta[1 - z])/810 + 
    (NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      delta[1 - z])/(32*NR*Pi^3) + 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      delta[1 - z])/(384*NR*Pi) - 
    (NFV*Pi*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      delta[1 - z])/(11520*NR) - (3*CF*\[Alpha]S*PlusD[1 - z, 0])/(4*Pi) + 
    (11*CA*CF*\[Alpha]S^2*PlusD[1 - z, 0])/48 + 
    (CF^2*\[Alpha]S^2*PlusD[1 - z, 0])/4 - 
    (35*CA*CF*\[Alpha]S^2*PlusD[1 - z, 0])/(32*Pi^2) + 
    (45*CF^2*\[Alpha]S^2*PlusD[1 - z, 0])/(32*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - z, 0])/12 + 
    (3*CF*nf*TF*\[Alpha]S^2*PlusD[1 - z, 0])/(8*Pi^2) - 
    (4241*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 0])/(1728*Pi^3) + 
    (1679*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(288*Pi^3) - 
    (169*CF^3*\[Alpha]S^3*PlusD[1 - z, 0])/(128*Pi^3) + 
    (1105*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 0])/(864*Pi) + 
    (53*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(288*Pi) - 
    (67*CF^3*\[Alpha]S^3*PlusD[1 - z, 0])/(64*Pi) - 
    (163*CA^2*CF*Pi*\[Alpha]S^3*PlusD[1 - z, 0])/8640 - 
    (671*CA*CF^2*Pi*\[Alpha]S^3*PlusD[1 - z, 0])/8640 - 
    (23*CF^3*Pi*\[Alpha]S^3*PlusD[1 - z, 0])/240 + 
    (707*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(432*Pi^3) - 
    (623*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(576*Pi^3) - 
    (377*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(432*Pi) - 
    (5*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0])/(144*Pi) + 
    (7*CA*CF*nf*Pi*TF*\[Alpha]S^3*PlusD[1 - z, 0])/1080 + 
    (61*CF^2*nf*Pi*TF*\[Alpha]S^3*PlusD[1 - z, 0])/2160 - 
    (49*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(216*Pi^3) + 
    (7*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0])/(54*Pi) - 
    (CF*\[Alpha]S*PlusD[1 - z, 1])/(2*Pi) + 
    (CA*CF*\[Alpha]S^2*PlusD[1 - z, 1])/24 + 
    (CF^2*\[Alpha]S^2*PlusD[1 - z, 1])/12 - 
    (35*CA*CF*\[Alpha]S^2*PlusD[1 - z, 1])/(144*Pi^2) + 
    (17*CF^2*\[Alpha]S^2*PlusD[1 - z, 1])/(8*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - z, 1])/(36*Pi^2) - 
    (1177*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 1])/(2592*Pi^3) + 
    (3797*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(576*Pi^3) - 
    (271*CF^3*\[Alpha]S^3*PlusD[1 - z, 1])/(96*Pi^3) - 
    (229*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 1])/(864*Pi) - 
    (725*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(864*Pi) - 
    (103*CF^3*\[Alpha]S^3*PlusD[1 - z, 1])/(96*Pi) - 
    (11*CA^2*CF*Pi*\[Alpha]S^3*PlusD[1 - z, 1])/1440 - 
    (CA*CF^2*Pi*\[Alpha]S^3*PlusD[1 - z, 1])/720 - 
    (CF^3*Pi*\[Alpha]S^3*PlusD[1 - z, 1])/30 - 
    (95*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(648*Pi^3) - 
    (479*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(288*Pi^3) + 
    (7*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(27*Pi) + 
    (67*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1])/(216*Pi) + 
    (31*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(324*Pi^3) - 
    (CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 1])/(18*Pi) + 
    (11*CA*CF*\[Alpha]S^2*PlusD[1 - z, 2])/(24*Pi^2) + 
    (9*CF^2*\[Alpha]S^2*PlusD[1 - z, 2])/(8*Pi^2) - 
    (CF*nf*TF*\[Alpha]S^2*PlusD[1 - z, 2])/(6*Pi^2) + 
    (2471*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 2])/(1728*Pi^3) + 
    (61*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 2])/(48*Pi^3) - 
    (189*CF^3*\[Alpha]S^3*PlusD[1 - z, 2])/(64*Pi^3) - 
    (11*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 2])/(144*Pi) - 
    (37*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 2])/(72*Pi) - 
    (3*CF^3*\[Alpha]S^3*PlusD[1 - z, 2])/(8*Pi) - 
    (95*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(108*Pi^3) - 
    (5*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(12*Pi^3) + 
    (CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(36*Pi) + 
    (11*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 2])/(72*Pi) + 
    (11*CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 2])/(108*Pi^3) + 
    (CF^2*\[Alpha]S^2*PlusD[1 - z, 3])/(4*Pi^2) - 
    (121*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 3])/(288*Pi^3) - 
    (97*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 3])/(144*Pi^3) - 
    (13*CF^3*\[Alpha]S^3*PlusD[1 - z, 3])/(8*Pi^3) - 
    (CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 3])/(24*Pi) - 
    (CF^3*\[Alpha]S^3*PlusD[1 - z, 3])/(24*Pi) + 
    (11*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 3])/(36*Pi^3) + 
    (11*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 3])/(36*Pi^3) - 
    (CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 3])/(18*Pi^3) - 
    (55*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 4])/(144*Pi^3) - 
    (15*CF^3*\[Alpha]S^3*PlusD[1 - z, 4])/(32*Pi^3) + 
    (5*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 4])/(36*Pi^3) - 
    (CF^3*\[Alpha]S^3*PlusD[1 - z, 5])/(16*Pi^3) + 
    (91*CA*CF*\[Alpha]S^2*delta[1 - z]*Zeta[3])/(24*Pi^2) - 
    (5*CF^2*\[Alpha]S^2*delta[1 - z]*Zeta[3])/Pi^2 + 
    (CF*nf*TF*\[Alpha]S^2*delta[1 - z]*Zeta[3])/(6*Pi^2) + 
    (39337*CA^2*CF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(1728*Pi^3) - 
    (11035*CA*CF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(288*Pi^3) + 
    (265*CF^3*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(96*Pi^3) - 
    (175*CA^2*CF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(288*Pi) - 
    (3*CA*CF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(4*Pi) + 
    (4*CF^3*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(3*Pi) - 
    (947*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(216*Pi^3) + 
    (835*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(72*Pi^3) + 
    (3*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(8*Pi) - 
    (7*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(18*Pi) - 
    (29*CF*nf^2*TF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3])/(27*Pi^3) + 
    (7*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      delta[1 - z]*Zeta[3])/(192*NR*Pi^3) + 
    (3*CA*CF*\[Alpha]S^2*PlusD[1 - z, 0]*Zeta[3])/(4*Pi^2) - 
    (CF^2*\[Alpha]S^2*PlusD[1 - z, 0]*Zeta[3])/(2*Pi^2) - 
    (35*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(36*Pi^3) - 
    (703*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(144*Pi^3) + 
    (83*CF^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(16*Pi^3) - 
    (CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(3*Pi) + 
    (CF^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(6*Pi) + 
    (23*CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(36*Pi^3) - 
    (37*CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(36*Pi^3) + 
    (CF*nf^2*TF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[3])/(9*Pi^3) - 
    (211*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(24*Pi^3) + 
    (7*CF^3*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(2*Pi^3) + 
    (CA*CF*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(2*Pi^3) + 
    (CF^2*nf*TF*\[Alpha]S^3*PlusD[1 - z, 1]*Zeta[3])/(3*Pi^3) - 
    (9*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 2]*Zeta[3])/(8*Pi^3) - 
    (CF^3*\[Alpha]S^3*PlusD[1 - z, 2]*Zeta[3])/(4*Pi^3) - 
    (7*CA^2*CF*\[Alpha]S^3*delta[1 - z]*Zeta[3]^2)/(8*Pi^3) + 
    (CA*CF^2*\[Alpha]S^3*delta[1 - z]*Zeta[3]^2)/Pi^3 - 
    (CF^3*\[Alpha]S^3*delta[1 - z]*Zeta[3]^2)/Pi^3 - 
    (85*CA^2*CF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(6*Pi^3) + 
    (33*CA*CF^2*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(4*Pi^3) + 
    (49*CF^3*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(3*Pi^3) + 
    (5*CA*CF*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(2*Pi^3) - 
    (23*CF^2*nf*TF*\[Alpha]S^3*delta[1 - z]*Zeta[5])/(6*Pi^3) - 
    (5*NFV*\[Alpha]S^3*d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc]*
      delta[1 - z]*Zeta[5])/(24*NR*Pi^3) - 
    (5*CA^2*CF*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[5])/(8*Pi^3) - 
    (15*CA*CF^2*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[5])/(8*Pi^3) + 
    (3*CF^3*\[Alpha]S^3*PlusD[1 - z, 0]*Zeta[5])/(4*Pi^3)


==> anc/JetFunction_zTo1.m <==
JF1[g] = 1 + (65*CA*\[Alpha]S)/(72*Pi) + (11*CA*Lb*\[Alpha]S)/(12*Pi) + 
    (CA*Lb*LQ*\[Alpha]S)/Pi - (CA*Pi*\[Alpha]S)/3 - 
    (5*nf*TF*\[Alpha]S)/(36*Pi) - (Lb*nf*TF*\[Alpha]S)/(3*Pi) - 
    (727*CA^2*\[Alpha]S^2)/864 - (11*CA^2*Lb*\[Alpha]S^2)/18 - 
    (5*CA^2*Lb*LQ*\[Alpha]S^2)/12 + (2269*CA^2*\[Alpha]S^2)/(1296*Pi^2) + 
    (1003*CA^2*Lb*\[Alpha]S^2)/(432*Pi^2) + (121*CA^2*Lb^2*\[Alpha]S^2)/
     (144*Pi^2) + (101*CA^2*LQ*\[Alpha]S^2)/(54*Pi^2) + 
    (199*CA^2*Lb*LQ*\[Alpha]S^2)/(72*Pi^2) + (11*CA^2*Lb^2*LQ*\[Alpha]S^2)/
     (8*Pi^2) + (CA^2*Lb^2*LQ^2*\[Alpha]S^2)/(2*Pi^2) + 
    (3*CA^2*Pi^2*\[Alpha]S^2)/32 + (85*CA*nf*TF*\[Alpha]S^2)/432 + 
    (2*CA*Lb*nf*TF*\[Alpha]S^2)/9 - (145*CA*nf*TF*\[Alpha]S^2)/(1296*Pi^2) - 
    (49*CF*nf*TF*\[Alpha]S^2)/(48*Pi^2) - (257*CA*Lb*nf*TF*\[Alpha]S^2)/
     (216*Pi^2) - (CF*Lb*nf*TF*\[Alpha]S^2)/(4*Pi^2) - 
    (11*CA*Lb^2*nf*TF*\[Alpha]S^2)/(18*Pi^2) - (14*CA*LQ*nf*TF*\[Alpha]S^2)/
     (27*Pi^2) - (25*CA*Lb*LQ*nf*TF*\[Alpha]S^2)/(36*Pi^2) - 
    (CA*Lb^2*LQ*nf*TF*\[Alpha]S^2)/(2*Pi^2) - (7*nf^2*TF^2*\[Alpha]S^2)/
     (162*Pi^2) + (5*Lb*nf^2*TF^2*\[Alpha]S^2)/(54*Pi^2) + 
    (Lb^2*nf^2*TF^2*\[Alpha]S^2)/(9*Pi^2) + (443689*CA^3*\[Alpha]S^3)/
     (116640*Pi^3) + (69187*CA^3*Lb*\[Alpha]S^3)/(10368*Pi^3) + 
    (13211*CA^3*Lb^2*\[Alpha]S^3)/(3456*Pi^3) + (1331*CA^3*Lb^3*\[Alpha]S^3)/
     (1728*Pi^3) + (375809*CA^3*LQ*\[Alpha]S^3)/(46656*Pi^3) + 
    (3605*CA^3*Lb*LQ*\[Alpha]S^3)/(324*Pi^3) + 
    (3745*CA^3*Lb^2*LQ*\[Alpha]S^3)/(576*Pi^3) + 
    (1331*CA^3*Lb^3*LQ*\[Alpha]S^3)/(864*Pi^3) + 
    (101*CA^3*Lb*LQ^2*\[Alpha]S^3)/(54*Pi^3) + 
    (37*CA^3*Lb^2*LQ^2*\[Alpha]S^3)/(16*Pi^3) + 
    (11*CA^3*Lb^3*LQ^2*\[Alpha]S^3)/(12*Pi^3) + (CA^3*Lb^3*LQ^3*\[Alpha]S^3)/
     (6*Pi^3) - (7091*CA^3*\[Alpha]S^3)/(2304*Pi) - 
    (9557*CA^3*Lb*\[Alpha]S^3)/(3456*Pi) - (121*CA^3*Lb^2*\[Alpha]S^3)/
     (144*Pi) - (3223*CA^3*LQ*\[Alpha]S^3)/(3888*Pi) - 
    (133*CA^3*Lb*LQ*\[Alpha]S^3)/(72*Pi) - (11*CA^3*Lb^2*LQ*\[Alpha]S^3)/
     (12*Pi) - (CA^3*Lb^2*LQ^2*\[Alpha]S^3)/(4*Pi) + 
    (20399*CA^3*Pi*\[Alpha]S^3)/62208 + (451*CA^3*Lb*Pi*\[Alpha]S^3)/1728 - 
    (77*CA^3*LQ*Pi*\[Alpha]S^3)/8640 + (197*CA^3*Lb*LQ*Pi*\[Alpha]S^3)/1440 - 
    (4853*CA^3*Pi^3*\[Alpha]S^3)/181440 + (111563*CA^2*nf*TF*\[Alpha]S^3)/
     (77760*Pi^3) - (320843*CA*CF*nf*TF*\[Alpha]S^3)/(51840*Pi^3) + 
    (331*CF^2*nf*TF*\[Alpha]S^3)/(576*Pi^3) - 
    (1439*CA^2*Lb*nf*TF*\[Alpha]S^3)/(432*Pi^3) - 
    (353*CA*CF*Lb*nf*TF*\[Alpha]S^3)/(96*Pi^3) + (CF^2*Lb*nf*TF*\[Alpha]S^3)/
     (32*Pi^3) - (647*CA^2*Lb^2*nf*TF*\[Alpha]S^3)/(192*Pi^3) - 
    (55*CA*CF*Lb^2*nf*TF*\[Alpha]S^3)/(96*Pi^3) - 
    (121*CA^2*Lb^3*nf*TF*\[Alpha]S^3)/(144*Pi^3) - 
    (39803*CA^2*LQ*nf*TF*\[Alpha]S^3)/(11664*Pi^3) - 
    (1711*CA*CF*LQ*nf*TF*\[Alpha]S^3)/(864*Pi^3) - 
    (416*CA^2*Lb*LQ*nf*TF*\[Alpha]S^3)/(81*Pi^3) - 
    (13*CA*CF*Lb*LQ*nf*TF*\[Alpha]S^3)/(6*Pi^3) - 
    (1115*CA^2*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(288*Pi^3) - 
    (3*CA*CF*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(8*Pi^3) - 
    (121*CA^2*Lb^3*LQ*nf*TF*\[Alpha]S^3)/(108*Pi^3) - 
    (14*CA^2*Lb*LQ^2*nf*TF*\[Alpha]S^3)/(27*Pi^3) - 
    (5*CA^2*Lb^2*LQ^2*nf*TF*\[Alpha]S^3)/(8*Pi^3) - 
    (CA^2*Lb^3*LQ^2*nf*TF*\[Alpha]S^3)/(3*Pi^3) + 
    (6937*CA^2*nf*TF*\[Alpha]S^3)/(5184*Pi) + (73*CA*CF*nf*TF*\[Alpha]S^3)/
     (108*Pi) + (2797*CA^2*Lb*nf*TF*\[Alpha]S^3)/(1728*Pi) + 
    (CA*CF*Lb*nf*TF*\[Alpha]S^3)/(6*Pi) + (11*CA^2*Lb^2*nf*TF*\[Alpha]S^3)/
     (18*Pi) + (439*CA^2*LQ*nf*TF*\[Alpha]S^3)/(1944*Pi) + 
    (35*CA^2*Lb*LQ*nf*TF*\[Alpha]S^3)/(72*Pi) + 
    (CA^2*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(3*Pi) - 
    (16631*CA^2*nf*Pi*TF*\[Alpha]S^3)/311040 - (CA*CF*nf*Pi*TF*\[Alpha]S^3)/
     3240 - (41*CA^2*Lb*nf*Pi*TF*\[Alpha]S^3)/432 - 
    (CA^2*LQ*nf*Pi*TF*\[Alpha]S^3)/432 + (CA*CF*LQ*nf*Pi*TF*\[Alpha]S^3)/
     180 - (59131*CA*nf^2*TF^2*\[Alpha]S^3)/(77760*Pi^3) + 
    (203*CF*nf^2*TF^2*\[Alpha]S^3)/(162*Pi^3) + 
    (19*CA*Lb*nf^2*TF^2*\[Alpha]S^3)/(96*Pi^3) + 
    (7*CF*Lb*nf^2*TF^2*\[Alpha]S^3)/(6*Pi^3) + 
    (61*CA*Lb^2*nf^2*TF^2*\[Alpha]S^3)/(72*Pi^3) + 
    (5*CF*Lb^2*nf^2*TF^2*\[Alpha]S^3)/(24*Pi^3) + 
    (11*CA*Lb^3*nf^2*TF^2*\[Alpha]S^3)/(36*Pi^3) + 
    (337*CA*LQ*nf^2*TF^2*\[Alpha]S^3)/(1458*Pi^3) + 
    (167*CA*Lb*LQ*nf^2*TF^2*\[Alpha]S^3)/(324*Pi^3) + 
    (35*CA*Lb^2*LQ*nf^2*TF^2*\[Alpha]S^3)/(72*Pi^3) + 
    (11*CA*Lb^3*LQ*nf^2*TF^2*\[Alpha]S^3)/(54*Pi^3) - 
    (349*CA*nf^2*TF^2*\[Alpha]S^3)/(2592*Pi) - 
    (85*CA*Lb*nf^2*TF^2*\[Alpha]S^3)/(432*Pi) - 
    (CA*Lb^2*nf^2*TF^2*\[Alpha]S^3)/(9*Pi) - (5*CA*nf^2*Pi*TF^2*\[Alpha]S^3)/
     648 + (247*nf^3*TF^3*\[Alpha]S^3)/(2916*Pi^3) + 
    (7*Lb*nf^3*TF^3*\[Alpha]S^3)/(162*Pi^3) - (5*Lb^2*nf^3*TF^3*\[Alpha]S^3)/
     (108*Pi^3) - (Lb^3*nf^3*TF^3*\[Alpha]S^3)/(27*Pi^3) - 
    (11*CA^2*\[Alpha]S^2*Zeta[3])/(3*Pi^2) + (3*CA^2*Lb*\[Alpha]S^2*Zeta[3])/
     (4*Pi^2) - (7*CA^2*LQ*\[Alpha]S^2*Zeta[3])/(4*Pi^2) + 
    (CA*nf*TF*\[Alpha]S^2*Zeta[3])/(3*Pi^2) + (CF*nf*TF*\[Alpha]S^2*Zeta[3])/
     Pi^2 - (1627*CA^3*\[Alpha]S^3*Zeta[3])/(90*Pi^3) - 
    (635*CA^3*Lb*\[Alpha]S^3*Zeta[3])/(96*Pi^3) + 
    (11*CA^3*Lb^2*\[Alpha]S^3*Zeta[3])/(8*Pi^3) - 
    (7529*CA^3*LQ*\[Alpha]S^3*Zeta[3])/(864*Pi^3) - 
    (385*CA^3*Lb*LQ*\[Alpha]S^3*Zeta[3])/(48*Pi^3) + 
    (3*CA^3*Lb^2*LQ*\[Alpha]S^3*Zeta[3])/(4*Pi^3) - 
    (7*CA^3*Lb*LQ^2*\[Alpha]S^3*Zeta[3])/(4*Pi^3) + 
    (557*CA^3*\[Alpha]S^3*Zeta[3])/(288*Pi) - (7*CA^3*Lb*\[Alpha]S^3*Zeta[3])/
     (24*Pi) + (53*CA^3*LQ*\[Alpha]S^3*Zeta[3])/(72*Pi) + 
    (77459*CA^2*nf*TF*\[Alpha]S^3*Zeta[3])/(8640*Pi^3) + 
    (1627*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(720*Pi^3) + 
    (37*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(24*Pi^3) + 
    (175*CA^2*Lb*nf*TF*\[Alpha]S^3*Zeta[3])/(48*Pi^3) + 
    (11*CA*CF*Lb*nf*TF*\[Alpha]S^3*Zeta[3])/(4*Pi^3) - 
    (CA^2*Lb^2*nf*TF*\[Alpha]S^3*Zeta[3])/(2*Pi^3) + 
    (557*CA^2*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(432*Pi^3) + 
    (19*CA*CF*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(18*Pi^3) + 
    (11*CA^2*Lb*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(12*Pi^3) + 
    (2*CA*CF*Lb*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/Pi^3 - 
    (29*CA^2*nf*TF*\[Alpha]S^3*Zeta[3])/(288*Pi) - 
    (11*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(18*Pi) - 
    (47*CA*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(360*Pi^3) - 
    (11*CF*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(12*Pi^3) - 
    (CA*Lb*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(3*Pi^3) - 
    (CF*Lb*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/Pi^3 + 
    (2*CA*LQ*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(9*Pi^3) - 
    (4*nf^3*TF^3*\[Alpha]S^3*Zeta[3])/(27*Pi^3) - 
    (4*CA^3*\[Alpha]S^3*Zeta[3]^2)/(3*Pi^3) + (2135*CA^3*\[Alpha]S^3*Zeta[5])/
     (144*Pi^3) - (5*CA^3*Lb*\[Alpha]S^3*Zeta[5])/(4*Pi^3) + 
    (3*CA^3*LQ*\[Alpha]S^3*Zeta[5])/Pi^3 - 
    (515*CA^2*nf*TF*\[Alpha]S^3*Zeta[5])/(72*Pi^3) + 
    (15*CA*CF*nf*TF*\[Alpha]S^3*Zeta[5])/(4*Pi^3) - 
    (5*CF^2*nf*TF*\[Alpha]S^3*Zeta[5])/(2*Pi^3)
 
JF1[q] = 1 + (CF*\[Alpha]S)/Pi + (3*CF*Lb*\[Alpha]S)/(4*Pi) + 
    (CF*Lb*LQ*\[Alpha]S)/Pi - (CF*Pi*\[Alpha]S)/3 - 
    (89*CA*CF*\[Alpha]S^2)/144 - (7*CF^2*\[Alpha]S^2)/24 - 
    (11*CA*CF*Lb*\[Alpha]S^2)/72 - (3*CF^2*Lb*\[Alpha]S^2)/8 - 
    (CA*CF*Lb*LQ*\[Alpha]S^2)/12 - (CF^2*Lb*LQ*\[Alpha]S^2)/3 + 
    (1549*CA*CF*\[Alpha]S^2)/(1152*Pi^2) + (139*CF^2*\[Alpha]S^2)/
     (384*Pi^2) + (35*CA*CF*Lb*\[Alpha]S^2)/(32*Pi^2) + 
    (27*CF^2*Lb*\[Alpha]S^2)/(32*Pi^2) + (11*CA*CF*Lb^2*\[Alpha]S^2)/
     (32*Pi^2) + (9*CF^2*Lb^2*\[Alpha]S^2)/(32*Pi^2) + 
    (101*CA*CF*LQ*\[Alpha]S^2)/(54*Pi^2) + (67*CA*CF*Lb*LQ*\[Alpha]S^2)/
     (36*Pi^2) + (CF^2*Lb*LQ*\[Alpha]S^2)/Pi^2 + 
    (11*CA*CF*Lb^2*LQ*\[Alpha]S^2)/(24*Pi^2) + (3*CF^2*Lb^2*LQ*\[Alpha]S^2)/
     (4*Pi^2) + (CF^2*Lb^2*LQ^2*\[Alpha]S^2)/(2*Pi^2) - 
    (CA*CF*Pi^2*\[Alpha]S^2)/288 + (7*CF^2*Pi^2*\[Alpha]S^2)/72 + 
    (7*CF*nf*TF*\[Alpha]S^2)/36 + (CF*Lb*nf*TF*\[Alpha]S^2)/18 - 
    (149*CF*nf*TF*\[Alpha]S^2)/(288*Pi^2) - (3*CF*Lb*nf*TF*\[Alpha]S^2)/
     (8*Pi^2) - (CF*Lb^2*nf*TF*\[Alpha]S^2)/(8*Pi^2) - 
    (14*CF*LQ*nf*TF*\[Alpha]S^2)/(27*Pi^2) - (5*CF*Lb*LQ*nf*TF*\[Alpha]S^2)/
     (9*Pi^2) - (CF*Lb^2*LQ*nf*TF*\[Alpha]S^2)/(6*Pi^2) + 
    (173785*CA^2*CF*\[Alpha]S^3)/(124416*Pi^3) + (24673*CA*CF^2*\[Alpha]S^3)/
     (13824*Pi^3) + (163*CF^3*\[Alpha]S^3)/(256*Pi^3) + 
    (4241*CA^2*CF*Lb*\[Alpha]S^3)/(1728*Pi^3) + 
    (11239*CA*CF^2*Lb*\[Alpha]S^3)/(4608*Pi^3) + (303*CF^3*Lb*\[Alpha]S^3)/
     (512*Pi^3) + (487*CA^2*CF*Lb^2*\[Alpha]S^3)/(384*Pi^3) + 
    (5*CA*CF^2*Lb^2*\[Alpha]S^3)/(4*Pi^3) + (45*CF^3*Lb^2*\[Alpha]S^3)/
     (128*Pi^3) + (121*CA^2*CF*Lb^3*\[Alpha]S^3)/(576*Pi^3) + 
    (33*CA*CF^2*Lb^3*\[Alpha]S^3)/(128*Pi^3) + (9*CF^3*Lb^3*\[Alpha]S^3)/
     (128*Pi^3) + (297029*CA^2*CF*LQ*\[Alpha]S^3)/(46656*Pi^3) + 
    (101*CA*CF^2*LQ*\[Alpha]S^3)/(54*Pi^3) + 
    (15503*CA^2*CF*Lb*LQ*\[Alpha]S^3)/(2592*Pi^3) + 
    (5309*CA*CF^2*Lb*LQ*\[Alpha]S^3)/(1152*Pi^3) + 
    (139*CF^3*Lb*LQ*\[Alpha]S^3)/(384*Pi^3) + 
    (445*CA^2*CF*Lb^2*LQ*\[Alpha]S^3)/(216*Pi^3) + 
    (283*CA*CF^2*Lb^2*LQ*\[Alpha]S^3)/(96*Pi^3) + 
    (27*CF^3*Lb^2*LQ*\[Alpha]S^3)/(32*Pi^3) + 
    (121*CA^2*CF*Lb^3*LQ*\[Alpha]S^3)/(432*Pi^3) + 
    (11*CA*CF^2*Lb^3*LQ*\[Alpha]S^3)/(16*Pi^3) + (9*CF^3*Lb^3*LQ*\[Alpha]S^3)/
     (32*Pi^3) + (101*CA*CF^2*Lb*LQ^2*\[Alpha]S^3)/(54*Pi^3) + 
    (67*CA*CF^2*Lb^2*LQ^2*\[Alpha]S^3)/(36*Pi^3) + 
    (CF^3*Lb^2*LQ^2*\[Alpha]S^3)/(2*Pi^3) + 
    (11*CA*CF^2*Lb^3*LQ^2*\[Alpha]S^3)/(24*Pi^3) + 
    (3*CF^3*Lb^3*LQ^2*\[Alpha]S^3)/(8*Pi^3) + (CF^3*Lb^3*LQ^3*\[Alpha]S^3)/
     (6*Pi^3) - (107441*CA^2*CF*\[Alpha]S^3)/(62208*Pi) - 
    (3751*CA*CF^2*\[Alpha]S^3)/(2592*Pi) + (11*CF^3*\[Alpha]S^3)/(576*Pi) - 
    (2425*CA^2*CF*Lb*\[Alpha]S^3)/(2592*Pi) - (121*CA*CF^2*Lb*\[Alpha]S^3)/
     (96*Pi) - (21*CF^3*Lb*\[Alpha]S^3)/(64*Pi) - 
    (121*CA^2*CF*Lb^2*\[Alpha]S^3)/(864*Pi) - (11*CA*CF^2*Lb^2*\[Alpha]S^3)/
     (32*Pi) - (3*CF^3*Lb^2*\[Alpha]S^3)/(16*Pi) - 
    (799*CA^2*CF*LQ*\[Alpha]S^3)/(3888*Pi) - (101*CA*CF^2*LQ*\[Alpha]S^3)/
     (162*Pi) - (67*CA^2*CF*Lb*LQ*\[Alpha]S^3)/(216*Pi) - 
    (571*CA*CF^2*Lb*LQ*\[Alpha]S^3)/(432*Pi) - (7*CF^3*Lb*LQ*\[Alpha]S^3)/
     (24*Pi) - (11*CA^2*CF*Lb^2*LQ*\[Alpha]S^3)/(144*Pi) - 
    (53*CA*CF^2*Lb^2*LQ*\[Alpha]S^3)/(144*Pi) - (3*CF^3*Lb^2*LQ*\[Alpha]S^3)/
     (8*Pi) - (CA*CF^2*Lb^2*LQ^2*\[Alpha]S^3)/(12*Pi) - 
    (CF^3*Lb^2*LQ^2*\[Alpha]S^3)/(6*Pi) + (3979*CA^2*CF*Pi*\[Alpha]S^3)/
     124416 + (2311*CA*CF^2*Pi*\[Alpha]S^3)/7776 + 
    (27*CF^3*Pi*\[Alpha]S^3)/640 - (25*CA^2*CF*Lb*Pi*\[Alpha]S^3)/3456 + 
    (1661*CA*CF^2*Lb*Pi*\[Alpha]S^3)/17280 + (67*CF^3*Lb*Pi*\[Alpha]S^3)/
     480 - (77*CA^2*CF*LQ*Pi*\[Alpha]S^3)/8640 + 
    (11*CA^2*CF*Lb*LQ*Pi*\[Alpha]S^3)/720 + (7*CA*CF^2*Lb*LQ*Pi*\[Alpha]S^3)/
     288 + (7*CF^3*Lb*LQ*Pi*\[Alpha]S^3)/72 + (31*CA^2*CF*Pi^3*\[Alpha]S^3)/
     68040 + (451*CA*CF^2*Pi^3*\[Alpha]S^3)/108864 - 
    (8531*CF^3*Pi^3*\[Alpha]S^3)/272160 - (16895*CA*CF*nf*TF*\[Alpha]S^3)/
     (15552*Pi^3) - (3761*CF^2*nf*TF*\[Alpha]S^3)/(1728*Pi^3) - 
    (707*CA*CF*Lb*nf*TF*\[Alpha]S^3)/(432*Pi^3) - 
    (1889*CF^2*Lb*nf*TF*\[Alpha]S^3)/(1152*Pi^3) - 
    (83*CA*CF*Lb^2*nf*TF*\[Alpha]S^3)/(96*Pi^3) - 
    (17*CF^2*Lb^2*nf*TF*\[Alpha]S^3)/(32*Pi^3) - 
    (11*CA*CF*Lb^3*nf*TF*\[Alpha]S^3)/(72*Pi^3) - 
    (3*CF^2*Lb^3*nf*TF*\[Alpha]S^3)/(32*Pi^3) - 
    (31313*CA*CF*LQ*nf*TF*\[Alpha]S^3)/(11664*Pi^3) - 
    (2159*CF^2*LQ*nf*TF*\[Alpha]S^3)/(864*Pi^3) - 
    (2051*CA*CF*Lb*LQ*nf*TF*\[Alpha]S^3)/(648*Pi^3) - 
    (751*CF^2*Lb*LQ*nf*TF*\[Alpha]S^3)/(288*Pi^3) - 
    (289*CA*CF*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(216*Pi^3) - 
    (13*CF^2*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(12*Pi^3) - 
    (11*CA*CF*Lb^3*LQ*nf*TF*\[Alpha]S^3)/(54*Pi^3) - 
    (CF^2*Lb^3*LQ*nf*TF*\[Alpha]S^3)/(4*Pi^3) - 
    (14*CF^2*Lb*LQ^2*nf*TF*\[Alpha]S^3)/(27*Pi^3) - 
    (5*CF^2*Lb^2*LQ^2*nf*TF*\[Alpha]S^3)/(9*Pi^3) - 
    (CF^2*Lb^3*LQ^2*nf*TF*\[Alpha]S^3)/(6*Pi^3) + 
    (7475*CA*CF*nf*TF*\[Alpha]S^3)/(7776*Pi) + (997*CF^2*nf*TF*\[Alpha]S^3)/
     (1296*Pi) + (421*CA*CF*Lb*nf*TF*\[Alpha]S^3)/(648*Pi) + 
    (5*CF^2*Lb*nf*TF*\[Alpha]S^3)/(12*Pi) + (11*CA*CF*Lb^2*nf*TF*\[Alpha]S^3)/
     (108*Pi) + (CF^2*Lb^2*nf*TF*\[Alpha]S^3)/(8*Pi) + 
    (103*CA*CF*LQ*nf*TF*\[Alpha]S^3)/(1944*Pi) + 
    (14*CF^2*LQ*nf*TF*\[Alpha]S^3)/(81*Pi) + 
    (5*CA*CF*Lb*LQ*nf*TF*\[Alpha]S^3)/(54*Pi) + 
    (41*CF^2*Lb*LQ*nf*TF*\[Alpha]S^3)/(108*Pi) + 
    (CA*CF*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(36*Pi) + 
    (CF^2*Lb^2*LQ*nf*TF*\[Alpha]S^3)/(9*Pi) - 
    (487*CA*CF*nf*Pi*TF*\[Alpha]S^3)/77760 - (3547*CF^2*nf*Pi*TF*\[Alpha]S^3)/
     38880 + (13*CA*CF*Lb*nf*Pi*TF*\[Alpha]S^3)/4320 - 
    (71*CF^2*Lb*nf*Pi*TF*\[Alpha]S^3)/2160 - (CA*CF*LQ*nf*Pi*TF*\[Alpha]S^3)/
     432 + (CF^2*LQ*nf*Pi*TF*\[Alpha]S^3)/180 + 
    (793*CF*nf^2*TF^2*\[Alpha]S^3)/(7776*Pi^3) + 
    (49*CF*Lb*nf^2*TF^2*\[Alpha]S^3)/(216*Pi^3) + 
    (CF*Lb^2*nf^2*TF^2*\[Alpha]S^3)/(8*Pi^3) + 
    (CF*Lb^3*nf^2*TF^2*\[Alpha]S^3)/(36*Pi^3) + 
    (116*CF*LQ*nf^2*TF^2*\[Alpha]S^3)/(729*Pi^3) + 
    (25*CF*Lb*LQ*nf^2*TF^2*\[Alpha]S^3)/(81*Pi^3) + 
    (5*CF*Lb^2*LQ*nf^2*TF^2*\[Alpha]S^3)/(27*Pi^3) + 
    (CF*Lb^3*LQ*nf^2*TF^2*\[Alpha]S^3)/(27*Pi^3) - 
    (11*CF*nf^2*TF^2*\[Alpha]S^3)/(108*Pi) - (8*CF*Lb*nf^2*TF^2*\[Alpha]S^3)/
     (81*Pi) - (CF*Lb^2*nf^2*TF^2*\[Alpha]S^3)/(54*Pi) - 
    (7*CF*nf^2*Pi*TF^2*\[Alpha]S^3)/2430 + (37*CA*CF*\[Alpha]S^2*Zeta[3])/
     (24*Pi^2) - (37*CF^2*\[Alpha]S^2*Zeta[3])/(8*Pi^2) - 
    (3*CA*CF*Lb*\[Alpha]S^2*Zeta[3])/(4*Pi^2) + 
    (3*CF^2*Lb*\[Alpha]S^2*Zeta[3])/(2*Pi^2) - 
    (7*CA*CF*LQ*\[Alpha]S^2*Zeta[3])/(4*Pi^2) + 
    (CF*nf*TF*\[Alpha]S^2*Zeta[3])/(6*Pi^2) + 
    (98269*CA^2*CF*\[Alpha]S^3*Zeta[3])/(10368*Pi^3) - 
    (691*CA*CF^2*\[Alpha]S^3*Zeta[3])/(27*Pi^3) + (CF^3*\[Alpha]S^3*Zeta[3])/
     (6*Pi^3) + (19*CA^2*CF*Lb*\[Alpha]S^3*Zeta[3])/(144*Pi^3) - 
    (353*CA*CF^2*Lb*\[Alpha]S^3*Zeta[3])/(96*Pi^3) - 
    (29*CF^3*Lb*\[Alpha]S^3*Zeta[3])/(32*Pi^3) - 
    (11*CA^2*CF*Lb^2*\[Alpha]S^3*Zeta[3])/(16*Pi^3) + 
    (13*CA*CF^2*Lb^2*\[Alpha]S^3*Zeta[3])/(16*Pi^3) + 
    (9*CF^3*Lb^2*\[Alpha]S^3*Zeta[3])/(8*Pi^3) - 
    (1541*CA^2*CF*LQ*\[Alpha]S^3*Zeta[3])/(216*Pi^3) - 
    (7*CA*CF^2*LQ*\[Alpha]S^3*Zeta[3])/(4*Pi^3) - 
    (11*CA^2*CF*Lb*LQ*\[Alpha]S^3*Zeta[3])/(4*Pi^3) + 
    (11*CA*CF^2*Lb*LQ*\[Alpha]S^3*Zeta[3])/(48*Pi^3) - 
    (37*CF^3*Lb*LQ*\[Alpha]S^3*Zeta[3])/(8*Pi^3) - 
    (3*CA*CF^2*Lb^2*LQ*\[Alpha]S^3*Zeta[3])/(4*Pi^3) + 
    (3*CF^3*Lb^2*LQ*\[Alpha]S^3*Zeta[3])/(2*Pi^3) - 
    (7*CA*CF^2*Lb*LQ^2*\[Alpha]S^3*Zeta[3])/(4*Pi^3) + 
    (67*CA^2*CF*\[Alpha]S^3*Zeta[3])/(192*Pi) - 
    (107*CA*CF^2*\[Alpha]S^3*Zeta[3])/(432*Pi) + 
    (25*CF^3*\[Alpha]S^3*Zeta[3])/(16*Pi) + 
    (7*CA*CF^2*Lb*\[Alpha]S^3*Zeta[3])/(24*Pi) - 
    (7*CF^3*Lb*\[Alpha]S^3*Zeta[3])/(12*Pi) + 
    (11*CA^2*CF*LQ*\[Alpha]S^3*Zeta[3])/(72*Pi) + 
    (7*CA*CF^2*LQ*\[Alpha]S^3*Zeta[3])/(12*Pi) + 
    (29*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(162*Pi^3) + 
    (1573*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(216*Pi^3) - 
    (CA*CF*Lb*nf*TF*\[Alpha]S^3*Zeta[3])/(36*Pi^3) + 
    (43*CF^2*Lb*nf*TF*\[Alpha]S^3*Zeta[3])/(24*Pi^3) + 
    (CA*CF*Lb^2*nf*TF*\[Alpha]S^3*Zeta[3])/(4*Pi^3) - 
    (CF^2*Lb^2*nf*TF*\[Alpha]S^3*Zeta[3])/(2*Pi^3) + 
    (113*CA*CF*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(108*Pi^3) + 
    (19*CF^2*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(18*Pi^3) + 
    (7*CF^2*Lb*LQ*nf*TF*\[Alpha]S^3*Zeta[3])/(6*Pi^3) + 
    (5*CA*CF*nf*TF*\[Alpha]S^3*Zeta[3])/(72*Pi) - 
    (13*CF^2*nf*TF*\[Alpha]S^3*Zeta[3])/(54*Pi) - 
    (167*CF*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(162*Pi^3) - 
    (2*CF*Lb*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(9*Pi^3) + 
    (2*CF*LQ*nf^2*TF^2*\[Alpha]S^3*Zeta[3])/(9*Pi^3) + 
    (7*CA^2*CF*\[Alpha]S^3*Zeta[3]^2)/(24*Pi^3) + 
    (23*CA*CF^2*\[Alpha]S^3*Zeta[3]^2)/(24*Pi^3) - 
    (31*CF^3*\[Alpha]S^3*Zeta[3]^2)/(12*Pi^3) - 
    (719*CA^2*CF*\[Alpha]S^3*Zeta[5])/(48*Pi^3) + 
    (2405*CA*CF^2*\[Alpha]S^3*Zeta[5])/(144*Pi^3) + 
    (251*CF^3*\[Alpha]S^3*Zeta[5])/(24*Pi^3) + 
    (5*CA^2*CF*Lb*\[Alpha]S^3*Zeta[5])/(8*Pi^3) + 
    (15*CA*CF^2*Lb*\[Alpha]S^3*Zeta[5])/(8*Pi^3) - 
    (15*CF^3*Lb*\[Alpha]S^3*Zeta[5])/(4*Pi^3) + 
    (3*CA^2*CF*LQ*\[Alpha]S^3*Zeta[5])/Pi^3 + 
    (7*CA*CF*nf*TF*\[Alpha]S^3*Zeta[5])/(2*Pi^3) - 
    (37*CF^2*nf*TF*\[Alpha]S^3*Zeta[5])/(9*Pi^3)


==> anc/RapIndepJetFunction_zTo1.m <==
RIJF1[g] = 1 + (Lb*((CA*Lzeta)/(2*Pi) + (11*CA - 2*nf)/(12*Pi)) - 
      (CA*Lb^2)/(4*Pi) - (-65*CA + 5*nf + 27*CA*Pi^2)/(72*Pi))*\[Alpha]S + 
    \[Alpha]S^2*(Lb^3*(-(CA^2*Lzeta)/(8*Pi^2) - (5*CA*(11*CA - 2*nf))/
         (144*Pi^2)) + (CA^2*Lb^4)/(32*Pi^2) + 
      Lb^2*((CA^2*Lzeta^2)/(8*Pi^2) + (CA*Lzeta*(11*CA - 2*nf))/(16*Pi^2) + 
        (43*CA^2 - 63*CA*nf + 8*nf^2 + 33*CA^2*Pi^2)/(288*Pi^2)) - 
      (CA*Lzeta*(-202*CA + 28*nf + 189*CA*Zeta[3]))/(216*Pi^2) + 
      (27864*CA^2 - 1892*CA*nf - 5292*CF*nf - 112*nf^2 - 10320*CA^2*Pi^2 + 
        1230*CA*nf*Pi^2 + 1161*CA^2*Pi^4 - 43560*CA^2*Zeta[3] + 
        2736*CA*nf*Zeta[3] + 5184*CF*nf*Zeta[3])/(10368*Pi^2) + 
      Lb*(-(CA*Lzeta*(-199*CA + 25*nf + 33*CA*Pi^2))/(144*Pi^2) - 
        (-2006*CA^2 + 514*CA*nf + 108*CF*nf - 20*nf^2 + 627*CA^2*Pi^2 - 
          114*CA*nf*Pi^2 - 648*CA^2*Zeta[3])/(864*Pi^2))) + 
    \[Alpha]S^3*(Lb^5*((CA^3*Lzeta)/(64*Pi^3) + (7*CA^2*(11*CA - 2*nf))/
         (1152*Pi^3)) - (CA^3*Lb^6)/(384*Pi^3) + 
      Lb^4*(-(CA^3*Lzeta^2)/(32*Pi^3) - (13*CA^2*Lzeta*(11*CA - 2*nf))/
         (576*Pi^3) - (CA*(2147*CA^2 - 1009*CA*nf + 104*nf^2 + 
           117*CA^2*Pi^2))/(6912*Pi^3)) + Lb^3*((CA^3*Lzeta^3)/(48*Pi^3) + 
        (CA^2*Lzeta^2*(11*CA - 2*nf))/(48*Pi^3) + 
        (CA*Lzeta*(332*CA^2 - 349*CA*nf + 44*nf^2 + 117*CA^2*Pi^2))/
         (1728*Pi^3) + (-3668*CA^3 + 444*CA^2*nf + 180*CA*CF*nf + 
          144*CA*nf^2 - 16*nf^3 + 979*CA^3*Pi^2 - 178*CA^2*nf*Pi^2 - 
          648*CA^3*Zeta[3])/(3456*Pi^3)) + 
      Lb^2*(-(CA^2*Lzeta^2*(-111*CA + 15*nf + 13*CA*Pi^2))/(192*Pi^3) - 
        (CA*Lzeta*(-10427*CA^2 + 3233*CA*nf + 324*CF*nf - 210*nf^2 + 
           1815*CA^2*Pi^2 - 330*CA*nf*Pi^2 - 2052*CA^2*Zeta[3]))/
         (3456*Pi^3) - (-256180*CA^3 + 238180*CA^2*nf + 3240*CA*CF*nf - 
          39480*CA*nf^2 - 10800*CF*nf^2 + 1200*nf^3 + 102780*CA^3*Pi^2 - 
          62310*CA^2*nf*Pi^2 + 6960*CA*nf^2*Pi^2 + 8217*CA^3*Pi^4 - 
          645480*CA^3*Zeta[3] + 65520*CA^2*nf*Zeta[3] + 51840*CA*CF*nf*
           Zeta[3])/(207360*Pi^3)) - 
      (CA*Lzeta*(-1879045*CA^2 + 398030*CA*nf + 230985*CF*nf - 13480*nf^2 + 
         211560*CA^2*Pi^2 - 28860*CA*nf*Pi^2 + 2079*CA^2*Pi^4 + 
         270*CA*nf*Pi^4 - 648*CF*nf*Pi^4 + 2032830*CA^2*Zeta[3] - 
         150390*CA*nf*Zeta[3] - 123120*CF*nf*Zeta[3] - 12960*nf^2*Zeta[3] - 
         188730*CA^2*Pi^2*Zeta[3] - 699840*CA^2*Zeta[5]))/(466560*Pi^3) - 
      (-260429012*CA^3 - 1564208*CA^2*nf + 127025712*CA*CF*nf - 
        9651960*CF^2*nf + 6101188*CA*nf^2 - 10523520*CF*nf^2 - 355680*nf^3 + 
        139013790*CA^3*Pi^2 - 29417910*CA^2*nf*Pi^2 - 13403880*CA*CF*nf*
         Pi^2 + 1376460*CA*nf^2*Pi^2 - 14184207*CA^3*Pi^4 + 
        1309527*CA^2*nf*Pi^4 - 44064*CA*CF*nf*Pi^4 + 69552*CA*nf^2*Pi^4 + 
        1115325*CA^3*Pi^6 + 786713256*CA^3*Zeta[3] - 181188576*CA^2*nf*
         Zeta[3] - 49255776*CA*CF*nf*Zeta[3] - 25894080*CF^2*nf*Zeta[3] + 
        1928016*CA*nf^2*Zeta[3] + 7698240*CF*nf^2*Zeta[3] + 
        622080*nf^3*Zeta[3] - 82182600*CA^3*Pi^2*Zeta[3] + 
        2954880*CA^2*nf*Pi^2*Zeta[3] + 12130560*CA*CF*nf*Pi^2*Zeta[3] + 
        17729280*CA^3*Zeta[3]^2 - 550657440*CA^3*Zeta[5] + 
        136235520*CA^2*nf*Zeta[5] - 69517440*CA*CF*nf*Zeta[5] + 
        41990400*CF^2*nf*Zeta[5])/(33592320*Pi^3) + 
      Lb*(-(CA^2*Lzeta^2*(-202*CA + 28*nf + 189*CA*Zeta[3]))/(432*Pi^3) + 
        (CA*Lzeta*(625360*CA^2 - 139680*CA*nf - 56160*CF*nf + 6680*nf^2 - 
           107760*CA^2*Pi^2 + 14250*CA*nf*Pi^2 + 8217*CA^2*Pi^4 - 
           443520*CA^2*Zeta[3] + 28800*CA*nf*Zeta[3] + 51840*CF*nf*Zeta[3]))/
         (103680*Pi^3) + (4685380*CA^3 - 1205360*CA^2*nf - 1143720*CA*CF*nf + 
          9720*CF^2*nf + 43900*CA*nf^2 + 181440*CF*nf^2 + 3360*nf^3 - 
          2103270*CA^3*Pi^2 + 621300*CA^2*nf*Pi^2 + 61560*CA*CF*nf*Pi^2 - 
          38400*CA*nf^2*Pi^2 + 214731*CA^3*Pi^4 - 39042*CA^2*nf*Pi^4 - 
          4942440*CA^3*Zeta[3] + 1434960*CA^2*nf*Zeta[3] + 
          855360*CA*CF*nf*Zeta[3] - 79200*CA*nf^2*Zeta[3] - 
          155520*CF*nf^2*Zeta[3] - 200880*CA^3*Pi^2*Zeta[3] - 
          777600*CA^3*Zeta[5])/(622080*Pi^3)))
 
RIJF1[q] = 1 + (Lb*((3*CF)/(4*Pi) + (CF*Lzeta)/(2*Pi)) - (CF*Lb^2)/(4*Pi) - 
      (CF*(-8 + 3*Pi^2))/(8*Pi))*\[Alpha]S + 
    \[Alpha]S^2*(Lb^3*(-(CF^2*Lzeta)/(8*Pi^2) - (CF*(22*CA + 27*CF - 4*nf))/
         (144*Pi^2)) + (CF^2*Lb^4)/(32*Pi^2) + 
      Lb^2*((CF^2*Lzeta^2)/(8*Pi^2) + (CF*Lzeta*(11*CA + 18*CF - 2*nf))/
         (48*Pi^2) + (CF*(-35*CA + 9*CF + 2*nf + 6*CA*Pi^2 + 27*CF*Pi^2))/
         (288*Pi^2)) - (CF*Lzeta*(-202*CA + 28*nf + 189*CA*Zeta[3]))/
       (216*Pi^2) - (CF*(-23653*CA - 3753*CF + 3994*nf + 7614*CA*Pi^2 + 
         3456*CF*Pi^2 - 1188*nf*Pi^2 - 1161*CF*Pi^4 - 10440*CA*Zeta[3] + 
         47952*CF*Zeta[3] - 1872*nf*Zeta[3]))/(10368*Pi^2) + 
      Lb*(-(CF*Lzeta*(-134*CA - 72*CF + 20*nf + 6*CA*Pi^2 + 27*CF*Pi^2))/
         (144*Pi^2) - (CF*(-105*CA - 81*CF + 18*nf + 22*CA*Pi^2 + 
           39*CF*Pi^2 - 4*nf*Pi^2 + 72*CA*Zeta[3] - 144*CF*Zeta[3]))/
         (96*Pi^2))) + \[Alpha]S^3*
     (Lb^5*((CF^3*Lzeta)/(64*Pi^3) + (CF^2*(44*CA + 27*CF - 8*nf))/
         (1152*Pi^3)) - (CF^3*Lb^6)/(384*Pi^3) + 
      Lb^4*(-(CF^3*Lzeta^2)/(32*Pi^3) - (CF^2*Lzeta*(77*CA + 54*CF - 14*nf))/
         (576*Pi^3) - (CF*(242*CA^2 + 194*CA*CF + 90*CF^2 - 88*CA*nf - 
           44*CF*nf + 8*nf^2 + 12*CA*CF*Pi^2 + 27*CF^2*Pi^2))/(2304*Pi^3)) + 
      Lb^3*((CF^3*Lzeta^3)/(48*Pi^3) + (CF^2*Lzeta^2*(11*CA + 9*CF - 2*nf))/
         (96*Pi^3) + (CF*Lzeta*(242*CA^2 - 210*CA*CF + 27*CF^2 - 88*CA*nf + 
           12*CF*nf + 8*nf^2 + 36*CA*CF*Pi^2 + 81*CF^2*Pi^2))/(1728*Pi^3) + 
        (CF*(-4942*CA^2 - 5364*CA*CF - 1458*CF^2 + 1520*CA*nf + 1044*CF*nf - 
           88*nf^2 + 264*CA^2*Pi^2 + 1350*CA*CF*Pi^2 + 1053*CF^2*Pi^2 - 
           48*CA*nf*Pi^2 - 216*CF*nf*Pi^2 + 1944*CA*CF*Zeta[3] - 
           3888*CF^2*Zeta[3]))/(10368*Pi^3)) + 
      Lb^2*(-(CF^2*Lzeta^2*(-268*CA - 72*CF + 40*nf + 12*CA*Pi^2 + 
            27*CF*Pi^2))/(576*Pi^3) - (CF*Lzeta*(-3560*CA^2 - 4286*CA*CF - 
           1458*CF^2 + 1156*CA*nf + 824*CF*nf - 80*nf^2 + 132*CA^2*Pi^2 + 
           801*CA*CF*Pi^2 + 702*CF^2*Pi^2 - 24*CA*nf*Pi^2 - 126*CF*nf*Pi^2 + 
           540*CA*CF*Zeta[3] - 2592*CF^2*Zeta[3]))/(3456*Pi^3) - 
        (CF*(47080*CA^2 - 44455*CA*CF - 54135*CF^2 + 7600*CA*nf - 
           8990*CF*nf - 2480*nf^2 + 27480*CA^2*Pi^2 + 7560*CA*CF*Pi^2 + 
           24030*CF^2*Pi^2 - 13440*CA*nf*Pi^2 - 4320*CF*nf*Pi^2 + 
           1440*nf^2*Pi^2 + 792*CA^2*Pi^4 + 1620*CA*CF*Pi^4 + 
           5805*CF^2*Pi^4 - 116280*CA*CF*Zeta[3] - 473040*CF^2*Zeta[3] - 
           25920*CA*nf*Zeta[3] + 87120*CF*nf*Zeta[3]))/(207360*Pi^3)) - 
      (CF*Lzeta*(-1485145*CA^2 - 436320*CA*CF + 313130*CA*nf + 291465*CF*nf - 
         9280*nf^2 + 47940*CA^2*Pi^2 + 163620*CA*CF*Pi^2 - 6180*CA*nf*Pi^2 - 
         22680*CF*nf*Pi^2 + 2079*CA^2*Pi^4 + 270*CA*nf*Pi^4 - 
         648*CF*nf*Pi^4 + 1664280*CA^2*Zeta[3] + 408240*CA*CF*Zeta[3] - 
         122040*CA*nf*Zeta[3] - 123120*CF*nf*Zeta[3] - 12960*nf^2*Zeta[3] - 
         35640*CA^2*Pi^2*Zeta[3] - 153090*CA*CF*Pi^2*Zeta[3] - 
         699840*CA^2*Zeta[5]))/(466560*Pi^3) - 
      (CF*(-1058126510*CA^2 - 639955890*CA*CF - 149722020*CF^2 + 
         243300400*CA*nf + 447162660*CF*nf - 5923400*nf^2 + 
         531069000*CA^2*Pi^2 + 463417605*CA*CF*Pi^2 - 944055*CF^2*Pi^2 - 
         144324600*CA*nf*Pi^2 - 117578790*CF*nf*Pi^2 + 7529760*nf^2*Pi^2 - 
         10278954*CA^2*Pi^4 - 87013710*CA*CF*Pi^4 - 12982032*CF^2*Pi^4 + 
         1050840*CA*nf*Pi^4 + 12864852*CF*nf*Pi^4 + 202608*nf^2*Pi^4 + 
         115056*CA^2*Pi^6 - 702000*CA*CF*Pi^6 + 8394219*CF^2*Pi^6 - 
         1086183000*CA^2*Zeta[3] + 6143739840*CA*CF*Zeta[3] - 
         39191040*CF^2*Zeta[3] - 205934400*CA*nf*Zeta[3] - 
         958184640*CF*nf*Zeta[3] + 64834560*nf^2*Zeta[3] - 
         119478240*CA^2*Pi^2*Zeta[3] + 26195400*CA*CF*Pi^2*Zeta[3] - 
         412730640*CF^2*Pi^2*Zeta[3] - 9525600*CA*nf*Pi^2*Zeta[3] + 
         45858960*CF*nf*Pi^2*Zeta[3] - 258007680*CA^2*Zeta[3]^2 - 
         225348480*CA*CF*Zeta[3]^2 + 607461120*CF^2*Zeta[3]^2 + 
         3154062240*CA^2*Zeta[5] - 3927268800*CA*CF*Zeta[5] - 
         2459237760*CF^2*Zeta[5] - 298831680*CA*nf*Zeta[5] + 
         437633280*CF*nf*Zeta[5]))/(235146240*Pi^3) + 
      Lb*(-(CF^2*Lzeta^2*(-202*CA + 28*nf + 189*CA*Zeta[3]))/(432*Pi^3) + 
        (CF*Lzeta*(310060*CA^2 + 287465*CA*CF + 18765*CF^2 - 82040*CA*nf - 
           74150*CF*nf + 4000*nf^2 - 16080*CA^2*Pi^2 - 78570*CA*CF*Pi^2 - 
           17280*CF^2*Pi^2 + 2400*CA*nf*Pi^2 + 11340*CF*nf*Pi^2 + 
           792*CA^2*Pi^4 + 1620*CA*CF*Pi^4 + 5805*CF^2*Pi^4 - 
           142560*CA^2*Zeta[3] - 15840*CA*CF*Zeta[3] - 239760*CF^2*Zeta[3] + 
           35280*CF*nf*Zeta[3]))/(103680*Pi^3) + 
        (CF*(169640*CA^2 + 217145*CA*CF + 40905*CF^2 - 56560*CA*nf - 
           63230*CF*nf + 3920*nf^2 - 88400*CA^2*Pi^2 - 101580*CA*CF*Pi^2 - 
           25110*CF^2*Pi^2 + 30160*CA*nf*Pi^2 + 17520*CF*nf*Pi^2 - 
           2240*nf^2*Pi^2 + 1304*CA^2*Pi^4 + 9244*CA*CF*Pi^4 + 
           10773*CF^2*Pi^4 - 224*CA*nf*Pi^4 - 1576*CF*nf*Pi^4 - 
           48960*CA^2*Zeta[3] - 281880*CA*CF*Zeta[3] - 62640*CF^2*Zeta[3] + 
           20160*CA*nf*Zeta[3] + 66960*CF*nf*Zeta[3] - 5760*nf^2*Zeta[3] + 
           22320*CA*CF*Pi^2*Zeta[3] - 44640*CF^2*Pi^2*Zeta[3] + 
           43200*CA^2*Zeta[5] + 129600*CA*CF*Zeta[5] - 259200*CF^2*Zeta[5]))/
         (69120*Pi^3)))


==> anc/info.txt <==
In this file we describe the content of the ancillary files of the article
"The Energy-Energy Correlation in the back-to-back limit at N$^3$LO and N$^3$LL$^\prime$"
By
Markus A. Ebert, Bernhard Mistlberger and Gherardo Vita


---- Variables and functions used in the electronic files

The files contain the following constants:
\alphaS is the strong coupling constant
CA = adjoint Casimir (CA=3 in QCD)
CF = fundamental Casimir (CF=4/3 in QCD)
nf = number of light quark flavours
TF = 1/2 in QCD
d3sq[((-2 + nc)*(-1 + nc)*(1 + nc)*(2 + nc))/nc] = dabc^2 color structure. To avoid ambiguities related to the (many) definitions of dabc^2 in the literature, we give its representations in terms of nc as its argument so that d3sq[a_] evaluates to a in terms of nc. (d3sq[_] = 40/3 in QCD)
zb=1-z
delta[zb] is a delta function with argument 1-z.
PlusD[zb,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
delta[1-z] is a delta function with argument 1-z.
PlusD[1-z,a] is a plus distribution [log(1-z)^a/(1-z)]_+.
Lb = log(b_T^2 mu^2 /4/exp(-2 gamma_Euler))
LQ = log(nu/Q)
Lzeta = Log(mu^2/zeta)=Lb+2*LQ-Ls=Log(mu^2/Q^2)
Ls = log(b_T^2 nu^2/4/exp(-2*EulerGamma))
NFV appears at three loops as the charge sum of a closed quark loop, see paper for details
hf[i, 3, 0] = is the unknown three-loop constant of hard function in the forward limit (i=q,g)
jf[i, 3, 0] = is the unknown three-loop constant of jet function in the forward limit (i=q,g)

EEC_Full.m are expressed in terms of harmonic poly logarithms (HPLs) H[a1,...,an,x] where a1,...,an are the indices of the HPL and x is the argument.

In all of the following the flavor index i take the values {q,g}. 
i=q is for results for the EEC in e+e- annihilation while i=g for the EEC in gluon induced Higgs decay.

---- Electronic Files:
The files are in Mathematica readable form. 

1) Loading it in Mathematica with Get["EEC_zTo1.m"] defines the function
EEC1[i]
This function returns the perturbative expansion of the EEC in the back-to-back limit up to N3LO (as^3) in QCD. 

2) Loading it in Mathematica with Get["JetFunction_zTo1.m"] defines the function
JF1[i]
This function returns the perturbative expansion of the quark and the unpolarized gluon jet functions in the back to back limit up to N3LO.

3) Loading it in Mathematica with Get["RapIndepJetFunction_zTo1.m"] defines the function
RIJF1[i]
This function returns the perturbative expansion of $J_i * \sqrt{S_i}$, i.e. the quark or the unpolarized gluon jet functions in the back to back limit multiplied by the sqrt of the soft function up to N3LO. This combination is free of rapidity divergences and therefore is rapidity scheme independent.

4) Loading it in Mathematica with Get["EEC_zTo0.m"] defines the function
EEC0[i]
This function returns the perturbative expansion of the EEC in the collinear/small angle (z->0) limit up to N3LO (as^3) in QCD.
This contains symbolic place holders for the unknown coefficients for the contact terms at z=0 at N3LO.

5) Loading it in Mathematica with Get["BulkMomentz.m"] defines the function
BulkMomEECz[i]
This function returns the N=2 mellin moment of the regular part of the cross section (\int dz z dsigma_reg/dz ) up to O(as^3) as explained in the text.

6) Loading it in Mathematica with Get["BulkMoment1.m"] defines the function
BulkMomEEC1[i]
This function returns the N=1 mellin moment of the regular part of the cross section (\int dz dsigma_reg/dz ) up to O(as^3).
This contains symbolic place holders for the unknown coefficients for the contact terms at z=0 at N3LO.

7) Loading it in Mathematica with Get["EEC_full.m"] defines the function
FullEEC[i]
This function returns the perturbative expansion of the EEC up to O(as^2) in QCD including the distributions and contact terms at the end points.
EEC_full is written in terms of x=Sin(\theta/2)=sqrt[z] and includes the jacobian to go from dsigma/dz to dsigma/dx.


